Model-enhanced Contrastive Reinforcement Learning for Sequential Recommendation

Reinforcement learning (RL) has been widely applied in recommendation systems due to its potential in optimizing the long-term engagement of users. From the perspective of RL, recommendation can be formulated as a Markov decision process (MDP), where recommendation system (agent) can interact with users (environment) and acquire feedback (reward signals).However, it is impractical to conduct online interactions with the concern on user experience and implementation complexity, and we can only train RL recommenders with offline datasets containing limited reward signals and state transitions. Therefore, the data sparsity issue of reward signals and state transitions is very severe, while it has long been overlooked by existing RL recommenders.Worse still, RL methods learn through the trial-and-error mode, but negative feedback cannot be obtained in implicit feedback recommendation tasks, which aggravates the overestimation problem of offline RL recommender. To address these challenges, we propose a novel RL recommender named model-enhanced contrastive reinforcement learning (MCRL). On the one hand, we learn a value function to estimate the long-term engagement of users, together with a conservative value learning mechanism to alleviate the overestimation problem.On the other hand, we construct some positive and negative state-action pairs to model the reward function and state transition function with contrastive learning to exploit the internal structure information of MDP. Experiments demonstrate that the proposed method significantly outperforms existing offline RL and self-supervised RL methods with different representative backbone networks on two real-world datasets.

==> contrastive_ablation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json\n",
    "import scipy.stats\n",
    "from collections import Counter\n",
    "import matplotlib.ticker as plticker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.weight\"] = \"bold\"\n",
    "plt.rcParams[\"axes.labelweight\"] = \"bold\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAd4AAAEWCAYAAADIJfYaAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABpjElEQVR4nO2deXiVxfX4Pyc7ZIFAEvZFEAVxQ3FpEcWtbl8pFFu1xYpdsK2Kti61liq1rdpWKwK1FbXuWxWh+rNVK60LVCsI1IVVIWwhCQlrQvac3x/z3uTmcm/Wm7uE83me98n7zntm3nnvPZlzZ+bMGVFVDMMwDMOIDAnRroBhGIZhHEqY4TUMwzCMCGKG1zAMwzAiiBlewzAMw4ggZngNwzAMI4KY4TUMwzCMCGKG1zCMFhGRWSKiviPa9TGMeMYMrxEziEiWiFwjIq+IyGYRKRORChHJF5H/isgfReT/RKR7QL7H/Y2C31EtIjtFZImI/FREMoM8c0JAnllBZKYFyExrwzvlh6hbrYiUish7IvITEenWns/MMIz4IynaFTAMABG5DHgQyA5ye4h3nAz8CLgZuLcVxSYDOd4xDrhCRE5R1fKwVLpjJAK9gNO84/sicpaq7ohutQzD6GzM8BpRR0R+iDO6/qwE/g3sBNKBUcB4IK8VRd4F7AH6AlP98owGvgPM7XCl28duXN0AegOXAUO965G4el3SmRUQkSxV3deZzzAMo3nM8BpRRURGAA/4JVUD31bVF4LIJgBnAi3NMT6sqvlenn8C//C7d1SHKtwx9qlqQ09dRO4DvgCyvKSJIpKqqlXekPcdPllVFf+CAuZZf6mqs7z0CbgfLD7OBEbgRgqOBIppNPaIyLHevTOAgbg2oQhYATyoqm8FexERSQKuB74LDMf9qFgE3OJv2D25O4ATvOf3AjKBcuBz3HfzB1XdHVB+NnATcBEwDOgG7PXqthJ4W1UfCciTDFyJ+0FzHNAD2Oe9y8Oq+mKwdzGMSGOG14g21+OGhH3cEczoAqhqPbC4jeVvD7guaWP+TkNVS0RkPTDWS0rG9YQLwviYO3EjBQchIjcB9+CGvf3xDe1vAYIaXuBV4Hy/6z7A1cARwFl+6WnAzCD5ewAnescVInKqqhZ69UoF3gWODsjT2zuOwg3PNxheEekFvA6cFCTPucC5IvIcMNXTI8OIGmZ4jWhzrt+5Ag+Ho1AREdxQ881+yfVAUKMeDUQkB2eofNQApWF+zHicAX0Z1/s7zHv2JOD3fnK1wIvAWqA/cHYL5Z4PLARWA9+isRd9pjeP/l/vWoFNwAe4H0G7cYb+MOBSoDvOyM8ErvWVQaPRrQeeAtbh5v8H44xuIE/SaHQrgedxPerR3nMSgMuBT2kc7jeMqGCG14g2A/3Od6pqE8MjIiW4XksTAodeA9gUJG0n8ENV/bRdtQwPWV4vE9yQ62U0DjMDvKKqVWF+5ibgxMChXODnfud1wBmq+h9fgjesP7iZcmer6o892ReBVX73Tgb+C+A5sg3zfmScAgzCGdvVwHLgdC/PBX750/zO1wNXacA2aiIy3O/8aNyQtI8rVfWvfve3Ard4lzeKyG9Vta6ZdzOMTsUMrxFLdNb60Dqc49LCTiq/tWTTtJfpzwbcsHu4+WOQ+dPuuCFeH6/6G11oGNbPb6Zcf2e4dQH3GjzTRSQNmAdM4+AhbX8G+J0vAypw87ojgS9EZBVuPvxT3PzuF37ygUPpL4hIqJGNXjhHvWj+ADMOcczwGtFmG43DrXki0ktVd/ndvx3XQ7qUxrnQlrgLqAK+inPqScTNdeYCMwJkawKug62nDUyrbmU9mqMe5yy0GueU9KCqHgglLCLi6/V5c6CtZW2QtGzAf8Qg2AhBS+T7nQf20v3jA9yFc8BqiYZ3UtXtIjIV+CNuuuAw72gQEZGncT1bxRnTtpDbRnnDCCtmeI1o808aDa/gekZ/8N1U1QehYTixtYb3YVXNF5Hf4px0TvbSrxWRZ/zmH8F5+fpzGAczLOA6ME9r2ayqQ1spG+gA1A3wGeYRbXhmsDXLu3GjCz7jG+ydm0VVa/zO1U2pB+Uyv/NPgW8Ca1W1RkR+R9M5eP/yXxaRv+F65sfgPKdPAM7z6n0FzvHrSWBXQPbf0rwT3RfN3DOMTscMrxFt5gDTafRs/rWIrFXVv3e0YG9ZzvXA+16S4Hpg/o5Dn+Ma6RzveqKIHK+qqwBEZBhuiYqPWtzcZGezJ+D6VOBf3tzrzzpSsKoeEJGPaPwh838BDlE+57TBqrq5I8+i8XMF+LeqfuKV3w2YGCyDiPQEeqnqRuBD7/Dd+xhniME5Uz0JLAkoosp/2ZZf3r7Al1R1S/texTDCgxleI6qo6noRuRFngMH17F4TkSXAezhP3Dxa9rINVf4HIvIWcI6XdJaInKaqS7z7KiLzgFne/VTgQxH5BDcMfSxNh5qfUtU97alLG/lvwPXLIvImbi3ssWEo/zc0znknAe95TlJrcZ/3mbge5Q0dfM46Gj2Uv++tP94HfB33LsE4HFgmIv8DPgJ24Hr7x9NodMHr6arqJyLyDxodtG4XkdOA/+DmivvjfmSchNOpaM/1G4c6qmqHHVE/cEPM+3BDoC0dpQF5Hw+4PzTg/hkB998KuJ+Ea4xbeu5/gMw2vle+X/78Nub9d4h6/L+A61l+eSYE3JvQTPk343rwod53tp/sLP97QcoKVZ+vhyh7H/BSsDJxRrKl76IYGOSXpzeuZ9xSvrejret22GGbJBgxgao+jlvPeRPwJq6XU4VzZCrGDRfPwzlM9Wtj2e/gejo+zvZ6RL77tao6GZiCM8Bb/Z5diAvMcBVwuqrub8frtZdJwJ9x0Zqqcb3RG730DqOqv8fNoc7H9UwP4N57Oy5AxmtheMaLwNdwPddq3PzyK7ih81CexRuAHwN/Bdbg1jbXAWXAJ8D9wBhV3er3nFLgy7iQoG/gPrMa73mf4Yz8VbgfAoYRVUS1s1ZwGIZhGIYRiPV4DcMwDCOCxIThFZHLRGSFt/fqLhF5SUQOb0W+3iIyW0Q2eXuvlorIuyIyxrufKSL3i8hyb1/WChH53EuztXyGYRhRpD1tv4jMCrHHtXqbcvjk5ojIWhHZL437ej8qIkM6/82aJ+pDzSLyXRqDnW/COUlk4eb1jlMvcHqQfL1xnp/DcfM/n+PmdIbiQsy9JCJDvTJ993vgFuQDfIybJ7KA6YZhGBGmA23/LNyOVyUcvCZ7nHrhQEVkIy54TolXrs+gr1PVkeF7k7YT1R6viKTgdkcBWKCqw3Dh3PbjljTc1kz2X+OM7nZglKqOVNVjgJ6Abw1oJS5Ga2/vgx5E41KCY3FbhxmGYRgRpINtv4/XVPXUgMM/BvdRqjpEVU9U1RHA0176kV7HLWpEex3vSTQusF8AoKoFIvIBbtea84Jl8hb3f8O73Ag8KyKjcLuwzMV5guL9YmqIjauqtSKyFJjsJQUNSC8i03FBHUhNTT1x0GA3MrFv715qaqrpneNGqSsrK9hVWkr/AS7Ov9bXs2NHATm5uaSkuAh4xcVFdO/WnYzMTAD27tlDXV0tvXq7166oOMCe3bvp19+Fqq2vq6OwcAe5eX1ITnYxJYqKCslIzyA9IwOAPbt3oapk93K6c+BAOfv27qNvP+fsW1dbS1FRIX369CUxyX3FhTt2kNUji+7d0wHYvasUEaFntou2V15WRll5GX36uAGBmpoadhYX0bdvPxISXYjdHQXb6ZmdTbdu3QHYVVpCYmISPXr2BKBs/34OVBwgL68PANXVVZTs3Em/fv2RBPcbr2D7Nnr17k1amlsaW1qyk+TkFLJ69ABg/759VFZVkpvr9q6vqqqktKSE/gMG4OJfKAXbt9M7J4fUVBdLf+fOYtJS08jMyrLvyb4n+55i5Hvat3ev4vZC9jFfVed75+1q+wOYIiKX4oLNrABmqupK301VrRSRG3C7UvWisce7moOjnUWUaBveQX7n/mH4iry/oXZHyaUxPut43M4zO3G/mB7EDS/MC8wkIpm49aIA76rq6mCFe8oxHyA9PV03rA+MAW8YhmE0h4hUqGqoMK/tbft91OGW+tXiNtK4ELdM8Ev+xhc39Xiy3/VHwESN8hxrtJ2rQgV4bW7LN2j6g6EUN+R8OI2hAa8NzCAiA4B3cFF0VuOC7huGYRiRp71tP8CzQJ6qjlDVUbi9ocFFnbvGX1BVb8DZi1G49v9E4GkRaW6nrE4n2obXP2ZqXpDzrQRnJ407xKxX1f3e2P5HXtpQf2EROQEX1WYMsBQXCCHoxL1hGIbR6bS37UdV16vfDmaq+gauAwZBesqqWqeqa2ncfOVM2hmCNlxE2/Auo/EDmwIgIv1xUW3ARQxCRBZ7buF3Q8POKG97MkeISIYXPH6Ml7be9wARmYyLWtQf90vpbA3YbN0wDMOIKO1q+720n4rIYL/rc3Ee0eBtVykix4jIBZ4/EJ59uNDv+elhf6M2EAvLiaYDD3mX/i7lJTiX8gIRyceFE3xCVad5+XwBz1NxcwQHaOzpXqKqC7wvchtu+KKOg3eV+ZGqrqAZ0tPTtbw82M5qhmEYRihE5ICqhjRwHWj783E92y24dn8kro0vB05W1dUiMgm3gmW/V3Yf7wDXmx4d4fCvTYh2j9fnyDQVWIXrlSruAxunqgXN5FuGCwi/GPfrpQduDP8sVV3giaXQOGeQCJwScGSF920MwzCM1tDeth+3tediXPs+DNgMPAOc6OcwuwEXb3wfzjBn42I5/Am3NWTUjC7EQI831rEer2EYRttpqcd7KBP1Hq9hGIZhHEqY4TUMwzCMCBLtABqGYbST+vp6SkpK2LNnD3V1dS1nMIwWSExMpGfPnuTk5JCQYP2yzsLmeFvA5niNWGXLli2ICH36uHCI3soJw2gXqkpNTQ1FRUWoKoMHtxQ8qnlsjjc09pPGMOKU8vJyBgwYQEpKihldo8OICCkpKQwYMADrbHQuZngNI46x4UAj3JhOdT72CRuGYRhGBDHDaxiGYRgRxLyaDaOLse78P7QsFEaOfP0nEX2eYcQ71uM1DCOiTJgwARFBRBg5ciT+KyvKy8vJzs5uuD9t2rSGe3v37uXOO+9kzJgxZGZmkp6ezqhRo5gxYwbbt28HYNasWQ15RYSEhASys7OZMGECixcvDlqPoUOHRuK1DaMB6/EaRhenXuu5btXjLC7+DIDTeh/J/BO/R4IE/93dVvmOsG7dOt544w3OP99tqfrkk0+yZ8+eg+Ty8/M588wzyc/PB6Bnz54MHDiQTZs2MXfuXM466ywGDBjQJM/xxx+PqvLpp5/yzjvv8OGHH7Ju3ToGDRp0UPmGEUmsx2sYXZzpHz3C4uLPmNR/LJP6j2VJ6TpmrHoibPLtJTk5GYA5c+Y0pM2bNw+ApKSmfYKpU6c2GN3Zs2eza9cuPvnkE/bv38/LL78cdM3pwoULWbVqFfPnzwegoqKCDz/8MOzvYRhtxXq8htHFWVK6jkn9x3LPMZc3pC0qCNwhs/3y7eWYY46hvLyc119/nQ0bNrB582ZWr17Nueeey4oVKygtddu1fvbZZyxduhSAiRMncv311zeUISJMnjy52ef4D2V3NCiEYYQD6/EahhEVRIRrr70WVWXevHkNPd8ZM2Y0kVu9enXD+emnn97q8idPnsyYMWO4+uqrSU5O5rbbbuOkk04KT+UNowNYj9cwujhn541u0mNdVLCc8TkjwybfEaZNm8bMmTN59NFHqaioYPjw4Vx44YVNZPx7rG2J0LVq1aqG8wEDBnDxxRd3uL6GEQ6sx2sYXZy5x09jfM5IFhUsZ1HBcs7JO5qHTvhu2OQ7QkZGBldddRXl5eXU19dzzTXXHBQ5afTo0Q3n7733XqvL3rRpE+vXr2f48OFs2bKFyZMnU1ZWFra6G0Z7McNrGF2cBEng4RO/z9rz7mPtefcxb8xVzXoot1W+o1x33XUkJCSQkZHBd77znYPujx49mi9/+csALFq0iHnz5jXpBb/66qusWLEiaNkjRozg/vvvB6CwsJC5c+ceJKOqVFZWNjlqa2vD8WpGC4jIZSKyQkQqRGSXiLwkIoe3kGeWiGiII8mTyRSR+0VkuYjs9Mr/3EvLjczbhcYMr2EYUWXYsGGUlJSwbds2evToEVTmmWeeaVhve91115GTk8Nxxx1Hjx49mDhxIlu2bAlZ/v/93/9xzDHHAM4juqKiosn9LVu20K1btybHr3/96/C8nBESEfku8BwwBtgBJAJTgKUi0rcVRZQA/w04fL/IegM3AMcDpcAeYLiX9pZIJ/6SbAU2x2sYXYx4jCSVnZ3d7P2hQ4eyatUqZs+ezcKFC9mwYQMbNmxg4MCBTJ06lbFjx4bMKyLccsstXHHFFRQXF/Pwww8f5MBlRBYRSQHu8S4XqOolItIfWAvkAbcBLX1Jr6nqtBD3KoFbgPmqutfrCf8VmAwcCxwHrOzYW7Qf24+3BWw/XiNWWbNmDaNGjYp2NYwuSDh0q7n9eEVkHLDEu/ymqj7npb8JnAusV9UjQ+SdBdwBlOE6j3uAFcBMVQ1pTEXkRuBe73K0qq4OJdvZWI+3BTIzs9i0tQCA7B5ZpKYkU7jTrS/snpZGXk42+dt2AJAgwpCB/Sgo2klVdQ0AA/rkUnaggr37nVNH7549SEpKpKhkFwDp3bqR06sHm7cXApCYmMDg/n3ZXlhMdY2bZxrYN499ZeXsK3M/AHJ69URE2Fm6G4CM9O5k98hka0ERAElJiQzq14etO4qora0DYFD/Puzeu5+y8gMA5PbORlUp2bUHgKyMdLIy0tlWWAxASnISA/rmsaWgkLq6egCGDOhLya69lHtDdX1yelFbW0fpnr0A9MjMIKN7N7YX7QQgNSWZ/n1y2bxtB/XeD7yhA/tRXLKbA5WVAPTN7U1VdQ279+4DoGdWJt3SUtlRXAJAWmoq/fJ6N3wHAIcN6s+O4lIqq6oA6JeXQ0VlFXv27T+kvqfa2jqqa2pISU723kO97y6Z2to66rXee04SqFJb556RmJBIQoJQ481jiohXRnXDZxxYRnJSEvWq1IUsI4GU5KQmZaSmpFBdU4v6l1Gv1NV7ZSQmkiCNZSRIAklJiVTX1ASUUdMwpxtYRlJiIog0zMkeXIaQmpIcUEYy9fV11NXXN5aBUFvnlZGQQFJiYxmCkJKSTHV1Der/GdfVUd9QRhLg/xknkJCQSE1tTcBnHC/fU32H2z0gSUT8F4DPV9X53rl/+LBiv/Mi729LC67rgEKgFhgJXAicLSJfCmZ8RSQTmOZdvhtNowvW420R6/EasYr1eI3OIgI93suBZ73Lc1R1sZf+NPAtoFJVu4XIewRQoqq7vOvzgNe924+q6vcC5AcAr+LmklcDZ6tqYYderoOYc5VhGIYRafy94fKCnG8NlVFV1/uMrnf9Bs6BCgJ6yiJyAvAhzuguBU6PttEFM7yGYRhG5FlGo7GcAuA5V53qpb3upS0WkbUicrcvo4j8VEQG+12fi/NiBsj3S58MvAf0x/Wuz1ZV3zOjihlewzAMI6KoajXOcxlgiohsBNYAmbhlQj6P5+HAkUA/v+w/BPJFJF9EVgNveOnlwGxoMOILgO64+eDhwDsi8oF3nNBZ79YaYsLwtmcRtZevt4jMFpFNIlItIqUi8q6IjPGTSRaRO0RkoyezzcuT2blvZRiGYYTCc7SaCqzC9UoVWAiMU9WCZrLeBSwGUoBhwGbgGeBEP6epFMAXXzQROCXgyArnu7SVqHs1e4uoH/EuN+GGDKYA40XkuFDj8SLSG7dgejjuF83nQA1uLH84jWu0/oL7cuuBDbgv6nrgeBE5S32ufIZhGEZEUdVncEYz1P2hQdLmA/MPlm4ik0+j4Y05otrjDbKIehgwCthP4yLqUPwaZ2C3A6NUdaSqHgP0BP7ulX8CzugCXK+qI/HmE4AzgElhexnDMAzDaAXRHmo+CcjxzhcAeEMMH3hp5wXLJG6Lkm94lxuBZ0WkzBvvnw74YsJd4Jdtgff3NVxUk5DlG4ZhGEZnEe2h5vYuos4Fennn44Gd3jEKeBA3pj8vWPmqWi8iJcDAUOWLyHScASclJaWVr2IYscGRz8KB1W+zY87X6TfjRbofNSHsz/Avf+uvw1++YXRlot3jDTUG39LYvP8PhlLckPPhwPte2rUdKV9V56vqWFUdm5QU7d8mhtE2Iml0O6N8w+jqRNvwtncR9U7AF/NsvaruV9U64CMvbWio8r1dKXxrvkIu0jaMeCXWje6ECRMQEUSEkSNHNtnir7y8nOzs7Ib706ZNa5J379693HnnnYwZM4bMzEzS09MZNWoUM2bMYPv27QDMmjWrIb+IkJCQQHZ2NhMmTGDx4sVB6+Lb+aizqaurIycnh+uuuy4s5S1cuJALLriAvLw8UlJSGDRoEBMnTuT1110gp/z8/IbPYdasWWF5ptFxom1427WIWlVrgLc9mSNEJMMzqL5lROv98/uXD1wEpAW5bxhdglg2uoGsW7eON954o+H6ySefZM+ePUFl8/PzOf7447njjjtYtWoVSUlJDBs2jK1btzJ37lyWLVt2UJ7jjz+eY489lv379/POO+9w8cUXs3Vr9H5vv/vuu5SWljJp0qQOlaOqfOc73+FrX/sar7/+Onv27OHwww+nrq6OV199lT//+c/hqbDRKUTV8HZwEfVMoArXe/3CO8Z5937plf8Rbr9HgAdEZA2NTlZLgEXhfSPDiD7xYnSTk5MBmDNnTkPavHnzAG/DgACmTp1Kfn4+4PbV3bVrF5988gn79+/n5ZdfZvDgg102Fi5cyKpVq5g/360+qaio4MMPP+xQvadNm4aIcPbZZzek9enTBxHhqaeeAuC1115r6G2XlJQ0yC1atIjs7GzOOOMMAHbt2sW1117L4MGDSU5OJi8vj8svv5wvvvii2To88sgjPPbYYwCcc845bN++ndWrV1NQUMD69ev52te+1qF3NDqXqE9gqup8ESkHbsI5R1XiFlHf2twialVdJiITcMuKTgWSgXeAX6rqv/1Er8St3/02zoCXAC/htpDq1DW8687/Q9D0eq3nulWPs7j4MwBO630k80/8Hgkh9mbuKvJvFX0a9L4R23TWnO4xxxxDeXk5r7/+Ohs2bGDz5s2sXr2ac889lxUrVlBa2hjd77PPPmPp0qUATJw4keuvv77hnogwefLkZp/lP5wdzEC3hQkTJvDEE0/w3//+l9raWr744guKi51v6HvvvccVV1zBkiVux7ujjz6anJychryvvPIKF110EUlJSVRWVnLGGWfw6aefkpiYyJFHHsnGjRt5/vnneeutt1i5ciUDBw4MWgffD4nU1FSeeuopcnNzG+6NGDGCESNGdOgdjc4l2kPNgFtErapjVDVNVXuq6tdUdb3f/aGqKoGbHqvqB6p6jqpmqGovVZ0QYHRR1RpVvUNVD1PVFFXtr6ozVHVfhF7vIKZ/9AiLiz9jUv+xTOo/liWl65ix6okuL2/EH53pSCUiXHvttagq8+bNa+j5BtukfvXqxl3cTj/99FY/Y/LkyYwZM4arr76a5ORkbrvtNk466aQO1fvMM88E3Hz0qlWrGoxsVlZWw/l7770HOCPtY+XKleTn5zcMMz/33HN8+qn7Mfr888/z2WefsWzZMhITEykpKeH+++8PWQff5zFixAj69u3bofcxIk/Ue7yHIktK1zGp/1juOebyhrRFBcu7vLwRX0TCe3natGnMnDmTRx99lIqKCoYPH86FF154kJx/j9Ut428dq1atajgfMGAAF198cYfqCzBkyBCGDh1Kfn4+S5cuZdWqVXTr1o1p06Yxd+5ctm/fzvLl7v/BZ6TBDTOnpaVx/vnnAzTMSaekpDBlinNBOfroozn22GNZuXJlQxnB8H0ebfksjNghJnq8hmHEFpFaMpSRkcFVV11FeXk59fX1XHPNNSQkHNwsjR49uuHc15tsDZs2bWL9+vUMHz6cLVu2MHnyZMrKyjpcb59BXbJkCUuWLOHkk0/mzDPPRFW5//77qaqqQkSa9M4XLVrEOeecQ3p60y1q22M8fZ/H+vXrKSoqakHaiDXM8EaBs/NGs6hgObd+8hy3fvIciwqWMz5nZJeXN+KDSK/Tve6660hISCAjI4PvfOc7QWVGjx7Nl7/8ZcAZsHnz5jXpBb/66qusWLEiaN4RI0Y0DNsWFhYyd+7cg2RUlcrKyiZHbW1tyDr7hpD/+c9/8vnnn3Paaadx2mmnISI89NBDABx77LH07u1WLubn5/Pxxx838Wb2DXlXVVWxYIHz+fz000/5+OOPARg7NvQo0fTp0xvyXnnllU0cuDZu3Njg5OVPbW3tQe/o/xkakUPsg2+e9PR0LS8vb1fe5pyrrl7xKO+VrAXgnLyjmXP8lc06J3UF+Xd3rgl632gfa9asYdSoUdGuRpuZMGEC77zzDieeeGLDcOru3btJSEigR48eAOTk5FBaWsqVV17J448/DjjjdeaZZzZ4Nvfq1YuBAweSn5/Pvn37WLhwIZMmTWLWrFn88pe/BFyPd+jQoagqxx13HJ988gl5eXnk5+fTrVu3hroE44477gi59nXr1q1NnLT+/ve/c8EFFzBq1CjWrnX/F9dffz2zZ88G4P777+emm25ix44d5OW5MAWVlZWcdNJJTZyrNm3aREVFBTk5Oc06V/mWE/k+m5SUFA4//HD27dvH9u3bmThxIosWLSI/P5/DDjss5Hfh+3wCCYduicgBVU1vWfLQw+Z4o0CCJPDwid83ecPwyM7OblFm6NChrFq1itmzZ7Nw4UI2bNjAhg0bGDhwIFOnTm22hygi3HLLLVxxxRUUFxfz8MMPB3Xiai2DBg1i+PDhfPHFFyQkJDT0xsePH99geP0dqxYtWsSXv/zlBqMLkJaWxjvvvMPtt9/O3/72N9avX0/Pnj2ZOHEiv/nNb0IaXd/7PPbYY1x88cXMnz+f5cuXs2HDBnJycrjgggu4+uqr2/1uRudjPd4W6Iwe76HKka//JNpV6FLEa4/3UKO0tJQ+ffrw29/+lhtvvDHa1WkV1uPtXGyO1zAMoxMpLS1l5syZXHbZZdGuihEjmOE1DMPoRI444ghmzZrFgAEDol2VmENELhORFSJSISK7ROQlETm8hTyzRERDHEl+ctNF5B0R2e93f0Jnv1NrsDlewzAMI+KIyHeBR7zLTbjwv1OA8SJynKoWtlBECS5UsD/+c6cX4vZ83wFkdLzG4cN6vIYRx5iPhhFuIqFTIpJCYyz+Bao6DBcyeD9uJ7nbQuX14zVVPTXgqPO7/yMgC7g+RP6oYT3eTiRWYybHirzRMZKTk6moqKB79+7RrorRhaioqGjYwKITOQnwBbFeAKCqBSLyAXAucF4rypgiIpcCe4AVuPj7K303fbH+YzG6lxneFsjMzGLTVrdXQ3aPLFJTkinc6YK3d09LIy8nm/xtOwBIEGHIwH4UFO2kqrqG/GuP5fPryvntdb9gzFfOYE9NOY+9+A++k30qOuVY94C1xcjra9EbTie/fCff2Hkzmb+Yx2W330BCXiZbkrsx5OnPYexA9AS3vED+sRZq6sg/O4+ra+/iq8vW8N9Fb/LV31zPluRuDK5KJ+HhD6j//qmQ3c3leXAprwzfzdU/uIufJqfz5sPP8lHZFrZcdxyDu+cgK7bB8m3odG9Hxp1lTL/m+1zxu5/x0zz33EmXTuSfpyrnnuGi9siCj6FHGnrOEQA8/9LzfL6unDdffQuAZatXMuO+J5jz+F8gNYlNWwsYOrAfxSW7OVBZCUDf3N5UVdewe68Lnd0zK5NuaansKHYBAdJSU+mX17vhOwA4bFB/dhSXUllVBUC/vBwqKqvYs29/u74ngAF9cik7UMHe/S6qUe+ePUhKSqSoZBcA6d26kdOrB5u3u9GvxMQEBvfvy/bCYqprXKCFgX3z2FdWzr4y5wWf06snIsLO0t0AZKR3J7tHJlsLXKShpKREBvXrw9YdRdTWuh/qg/r3Yffe/ZSVHwAgt3c2qkrJrj0AZGWkk5WRzrbCYupJZPPmzQwZMoSExCR87UtKcjK1tXXUe3uAJCUlgSq1de4ZiQmJJCQINV6ACBEhJTmZqmrfFtcHl5GclES9KnUhy0ggJTmpSRmpKSlU19Si/mXUK3X1XhmJiSRIYxkJkkBSUiLVNTUBZdQ09MICy0hKTASRhmAXB5chpKYkB5SRTH19HXX19Y1lINTWeWUkJJCU2FiGIKSkJFNdXYN6I5kpycnU1tVR31BGEuD/GSeQkJBITW1NwGdcA/5lxND3VF9fR1VlJYWFhWRk9Wh3uwfu/wlIEhH/yDnzVXW+dz7IL73Y79wXhqulnSzqgEKgFhiJG1Y+W0S+5G98YxVbTtQCHVlOJCJNYhr7ojytPe++oPIj37ixS8vbcqLws2/fPoqLi6nxM1aG0V58WxNmZWV1uKzmlhOJyOXAs97lOaq62Et/GvgWUKmq3ULkPQIoUdVd3vV5NO6t/qiqfi9A/v+AV73LM1X17fa/VXiwHq9hxDFZWVlhaSQNI8Js8TvPC3K+NVRG/53rvOs3RKQU55zVsT0fI4QZ3k4kMEZxW2Mad3V5wzAOWZYBPmM5BXhORPrj9lYHrwcrIouBAcBCVf2Zl/ZT4DlV3eJdn+uVA5AfqRfoCDbU3AIdGWpec969MRkzOVryNtRsGIcOLUWuEpHpwEPepW85URZumdBxnrNVPjAEeMK3H7uXNhjXaz6Am+MVoBw4WVVXe3K/xRn17kA/7zkFQAUwR1XnhOtd24oZ3hawkJHhwwyvYRw6tCZkpIh8C7gJt5SoEvgXcKtvODmE4Z0OfB0YDfTCrdNdCvxKVdf5lf04cGWIR/9SVWe189U6jBneFjDDGz7M8BrGoYPFag6NLbA0DMMwjAhizlWGcQhjozJNsVEZIxJYj9cwDMMwIogZXsMwDMOIIDbUHAViLWZypOTfwobx4oFY1Z9IyKvpqBEBrMcbBaZ/9AiLiz9jUv+xTOo/liWl65ix6okuL2/EB7GqP5GQN4xIYD3eKLCkdF2TmMZAk4hPXVXeiA9iVX8iKW8YnUlM9HhF5DIRWSEiFSKyS0ReEpHDW8gzS0Q0xJHkJ3e4iDwlIltFpEpESkRkiYh8o/PfzDAMwzCaEvUer4h8F3jEu/SFDZsCjBeR41S1sIUiSoAvAtLUKzsBeAsX+aQa+AwYCowDxonINlX9Tzjeoy3EWszkSMsbsU2s609nyi+0OV4jAkQ1cpWIpADbcRsiL1DVS7xA2WuBTGCuqs4IkXcWcAd+ocSCyAzFGXOA21T1bhH5EuAztper6vPN1bEzIldFO2ZytOTf3bkm6H0jegTT0VjVn0jIWyS/8GGRq0ITbcM7DljiXX5TVZ/z0t8EzgXWq+qRIfLOwhneMlzPfQ+wApjp2whZRJKBdcBhNO3xZgEvAFepajXNYCEjw4cFJ4g9TEebYjoaPszwhibac7yD/M6L/c6LvL8t7a1YBxTitoLqC1wIvC8iYwBUtQY4A2eQU4AxQDaekQ5ldEVkuogsF5HltbW1bXkfwzAMw2iWaBteaWO6P88Ceao6QlVHAed76anANdAwx/tn4ATgT0AG8FXcPPK9IjI1WMGqOl9Vx6rq2KSkqE+DG4ZhGF2IaBveLX7neUHOt4bKqKrrVXWX3/UbuI2VobGnfDauFwzwmKqWq+orNPauz2lvxQ3DMAyjPUTb8C6j0VhOAfCcq0710l730haLyFoRuduXUUR+KiKD/a7PxfVkwQ09A/Twe9bJntxhuD0cwW2cbBiGYRgRI6qG15tjvc27nCIiG4E1OI/mEuAe795w4Eign1/2HwL5IpIvIquBN7z0cmC2d/5vYLd3PldEPgH+h3PGqgOeCfc7GYZhGEZzRH0CU1Xni0g5cBMwCqgEFgK3qmpBM1nvAr4OjMY5Vm0GlgK/UtV1Xtmlnuf0z4HxwAicIf4PcFdnr+GN5Zi0sSBvRJ9rVv4lZvQh1uSNzkdELgNuwbX9FcC/cG3/583kmYVb0RKMZFWt9eSScR27K4GBuCnGl4BfqOr+cL1De4jqcqJ4oCPLicbnjGwSLnFRwXLOyTuaeWOuCir/veXzu7S8LdWIPUQkbvQnEvKmo+GjpeVEIYInZeEMZMjgSX6GN1jwpHGqWufJPQVMBeqBDcAwIBl4BzhLVevb92YdJ+o93q5MPMSkjaa8EX1iSR9iTd7oPLzgSb6pxMDgSXm4nmrQ4El+vNZM8KQTcEYX4HpVnSciFwOv4JaYTgJe7tBLdIAOjbGISG8R+aGIzBWRB0TkeyKSFa7KGYZhGF2Sk3ARCwEWAHhTix94aee1oowpXnz/HSLymi9+g8cFfucLvL+v4aYyW1v+QYjIV0TkBRH5RET+JyJPe9EQ21ZOa4aaRWSOd7pQVf/tpV2Ec07KDBAvBiap6n/bWplYpG/ffvr+so8AyO6RRWpKMoU7nSN297Q08nKyyd+2A4AEEYYM7EdB0U6qqmtY/7/PuPra6fxo4hWM+coZ7Kkp5/0XXmN67y+jU451D1hbjLy+Fr3hdLYcKGFzcQH/+MU8Lrv9BhLyMslMSmPoM1/A2IHoCQMBkH+shZo6Np/Th301FRQuW8N/F73JV39zPZlJaQypziDh4Q+o//6pkN3N5XlwKa8dvpfBpxxDz+R03nz4WT4q28ItN9zMkPRcZMU2WL4Nne45lO8s47oZP+Qbd9/MYXnuuZMuncivbrydCyZ8xZW54GPokYaecwQALy34K4++9jwPz3OjR8tWr+T13z/KQ08+CalJpI3ow9CB/Sgu2c2BSqf/fXN7U1Vdw+69+wDomZVJt7RUdhSXAJCWmkq/vN5s2to43X/YoP7sKC6lsqoKgH55OVRUVrFn3/52fU8AA/rkUnaggr37ywDo3bMHSUmJFJW4FWvp3bqR06sHm7e70a/ExAQG9+/L9sJiqmtckJWBffPYV1bOvjI3NZHTqyciws5S59+Xkd6d7B6ZbC1w8WGSkhIZ1K8PW3cUUVtbB8Cg/n3YvXc/ZeUHAMjtnY2qUrJrDwBZGelkZaSzrdCtiEtJTmJA3zy2FBRSV+dGzoYM6EvJrr2UV1QA0CenF7W1dZTu2QtAj8wMMrp3Y3vRTpYvX07Vtl0suOePTP79TeRlZjt9uPdtdNLRcLhrG+WFVTxZtZIxXz2HnsnpLPt/b/H4vxcy5945DEnPhc27SXhhFfU3TYAEgXrlum99m3HXXMZpJ7h26Zobr+Hr4y9k6jevcGW+8wUU7kcvPR6Af7//DjPuuIl/LHJ+kjv2lfDI9bN46P4/Q3/3e14e+xCO6oueMpgtB0qY/acHGFnfiwuvuZI9NeVsXbmGC1eloTec7pSlrJqEB5dSf9VJbEmvZF9NBa/98kGOPWccg8Yd5/6/3i2Fmjp04mjSRvSJye8JIDUlmf59ctm8bQf1Xrsdy/9Pqakp1cAnNDJfVedDw9zuc176Oaq62Ev3DQ9Xqmo3guANNc/EDU/XAr5A3FXAl1R1pYj8GbjaS0/yG37eipvvfV1VLyAEIvKxd3qvqj7ppd2J8xeCxlgT6h3XquqfQ5V3UPmtNLz1XuE3q+ofRGQEsArwfTC+QnyV2QmMVtWS1lYkVunIHO+a8+6N2Zi00ZC3+bPY4/TcUXGjP5GQNx0NH83N8YrI5bggSNDU8D4NfIvmDe8RQIkvjoOInIe39BR4VFW/JyIPAdO9NH/Duw0YQMuGN9DmnYXbcAca7V2DOFADjFHV1aHKbJKhnYb3z95LKcGjTCnwS1W9szWViGUsVnP4sEYt9jAdbYrpaPhowfC2FKd/g6oe0YZnleCcs/6pql8RkZ8Dv/Zu91fVHV4kw3IgDXhYVaeHKC6YzVsATKbR5h3wRLvTaIj/rKrXtKa+7Z3jPcvv/DngS97hv9PPRe0s2zAMw+jadHbwJF8PuKF8nE1KC3K/NZzid/5D3BRrJvAjGjufZ7a2sPYa3oE4K79KVb+lqv/1jm/ihqAFaPWvFcMwDOPQobODJ6nqRzTOIT8gImtodLJaAixqY5VzcTbv76r6kDbyZ5zTltB0059maa/h9XWt3wxyz/dLons7yzYMwzC6OJ6j1VRcZ60/zq4sxK3FbSl40mLcjnPDcMGTngFODJhjvRK4E7cnwHCcQZ8LXNSONby+oeVlQe750hJbW1hb1/EOF5HTcc5Tg3BeZIFUeH9Lg9wzDMMwDABU9RmaCd2rqkODpM0H5rei7BpcoI1QUa5aw1dEJAO3DCkLCDZnnez9LQ5yLyhtNbw/8A4fw4LIHOX9LQpyzzAMwzDihXO9w0ewKdSx3t/meulNaKvhDfRgPqvJTZE03MJkJXiX3CD2YtJGSv4tzGM0HohV/YmEvJqOGo0EW7FztoikqWolgIj0wdlBxYWibBWtneN91zveCTg2eGt6fXwP6Omdv9baShxqTP/oERYXf8ak/mOZ1H8sS0rXMWPVE11e3ogPYlV/IiFvGB6/DHHch3O08nELbqhZaIPNa1WPV1UntLK8/+HWOkGjp5kRQKzFpI2UvBEfxKr+RFLeOLRR1V+2UvQOnAMXqrq3teWHdZMEVX0vnOUZhmEYRqyiqmXtyWe7E0WBs/NGN/kFvqhgOeNzRh4y8kZsE+v605nyC22O14gA7dqP15tQ/hZwMm5OdyfwNvC0qgZbYhS3dEbIyFiISRsN+Xd3rgl634gewXQ0VvUnEvK2P3n4aGk/3nhCRCYDV3Gwzfutqn7a5vLaqmheDMyZuMXL/l5fCmwELlDVz9takVjFYjWHD4uDG3uYjjbFdDR8dAXD621z+xJwNs7eVQB7cHsGJ+JiWXxdVf9fW8ptU+Qqb3OEO72H/QYYhwvndTbwFC46yCveJseGYRiGEZd4RvefwDnAcu9vpqoOwEVm/A5uV6KnRCQnZEFBaPUcr4j8GLcj0RfA2aq6xe/2BuDfIrIZ1xu+VESexe1d+KGqtjUgtWEYhmFEk98BJ+GWCU1W1VrfDS8q1uMiUoGLCT3Ns3lP4uI5NzuU1CrD683pzsLFqzwPGCMiE4KI7sZ1xy8AVuAMb4GIjPCvtGEYhmHEKiIyGheXYjtwGfBLEekXRNQ3unsG8DhwHHCKiDymqrtDld/aHu9luF0j7lbVjSLyGs3vPjRcVT8Tkb/gesmX0kw8TsMwDMOIIS7HdSLvUtVyEfkazdu8AapaIiL34/YB/i5wbyjh1s7xTsQ5Tz3lXb+J2/dQgHpccOh67zofWOrJPeKlTcEwDMMw4oOveH9f8v7+BtiEs2cfAX/FjeqKl+4bWn7W+3thc4W3tsc7HChT1bXe9T+Ba3Hj2dep6n5vInoubpnR257cCtweiYdk2KJYjkkbC/JG9Llm5V9iRh9iTd44pBkE7FLVnd51H+Aw4FpVfdAnJCLXAHOAvgCqmi8iu4Cjmyu8tRrXh6ZbHt3g/f2xqu73HrjPS08ArvPSFLdLkX9sy0OGWI5JGwvyRvSJJX2INXnjkCYbt2zIxze8v08GyD2B6/Ve4pe2B7eFYEha2+Pdj5vj9a8UwECcQ5WPwd7fXn5pmTRuInxIEQ8xaaMpb0SfWNKHWJM3DmlKaNphrPP+ngW84pd+jve33i+tN03t4kG0tse7CcgVkb7e9Yc4K79IRK4WkXNF5AfAy7i54A8BRCQXyAG2BCmzARG5TERWiEiFiOwSkZdE5PAW8swSEQ1xJAXIHi0ifxWRYhGpFpEdIvKKiMT14m7DMIx4pj1tf0D+F/3a/ZcC7g0WkUdFJF9EqkRko4j8qpVxJlYDmSLi21/+NZzN+6uIPCcivxGR54HncTbv794zjwB6AOubK7y1Pd43cfO0U4A/Ar/COVwdBjzoJyfADpxXF7idigT4V6iCReS7OCcscAa+t/ec8SJynKoWtlC3EtzaYn8awnGJyJdxc9LdcT3vNUAqbslTN9wcdKcQyzFpY0HeiD6xpA+xJm90Lh1t+0XkKpoO8frfy8V1APvQ2O6PxMWZGBUqnx+v4XqzVwA/w3konwWcSeOwsy9y4zs0ejBfgbM/ze7O16qQkd4vkDW4NU1Hq2qZt6bpVzgDlouLXfk6cLuqbheR7sCnwBDgBFX9X5ByU7wyc4AFqnqJiPQH1uKGqOeq6owQdZqF25LpCVWdFkJGvDocBbwFXOLbusmrX6Wq1gfL66MjISPXnHdvzMakjYa8heOLPU7PHRU3+hMJedPR8NFcyMiOtP1e/uHAKuATnCPUQF853v0f4TqJACeq6goR+QqNBvFLqvpBM+X3wK3QScLZrw0ikoBbZnQhTW3es6paJyJDcVvjJgHDVLUoZPmtjdUsIg/j1ib9P+Cr2kxGr4LP4n4ZvKCqQTe6FJFxwBLv8puq+pyX/iZwLrBeVY8MkXcWzvCW4V50D86LeqaqrvRkjsN9OQALgDG4GJufALep6tstvbfFag4f1qjFHqajTTEdDR8tGN6OtP1JXt5RwPHAv3EdPH/Dey1ulQ3AGFVdJSLn4kZvAe5Q1TtbqP+PcRvfrwfOVNUdzcj28co+Gpilqr9qruy2bAt4PfAl4CLgXRG5UlU3BqnAUOAh3If3OXB1M2UO8jv395r2/VIYTPPUAYVALW4Y4ULgbBH5kmd8/b+4KbhNHKq993hTRE7xGemAd5iOC/xBTm4um7YWAJDdI4vUlGQKd5YC0D0tjbycbPK3ue8jQYQhA/tRULSTquoa6m85E3nsQziqL3qKexV5az3srUSnHOsetrYYeX0tesPp7rqsmoQHl1J/1UmQm+HyzP8Axg5ETxjorv+xFmrq0Imj3fUnO+C9jeiPxrkydleQ8PAH1H//VMju5mQeXArjh6HHuOAr8spnkJyIXuCG2mTFNli+DZ1+qitjZxkJjy2j/kfjIMNNicjsd9HzR8LIPHe94GPokYae49aVy3+3wOpC9KqTXRkF+0h4+iPqrx8PqUls2lrA0IH9KC7ZzYHKSgD65vamqrqG3Xv3AdAzK5NuaansKC4BIC01lX55vRu+A4DDBvVnR3EplVVuI6x+eTlUVFaxZ9/+dn1PAAP65FJ2oIK9+932mr179iApKZGikl0ApHfrRk6vHmze7ka/EhMTGNy/L9sLi6mucUHZBvbNY19ZOfvK3A+1nF49ERF2ljo/i4z07mT3yGRrgVPvpKREBvXrw9YdRdTWOt+NQf37sHvvfsrKnT9ibu9sVJWSXXsAyMpIJysjnW2F7t8lJTmJAX3z2FJQSF2dG7wZMqAvJbv2Ul5RAUCfnF7U1tZRusft090jM4OM7t3YXrST+lvOPOh7ApB730YnHQ2HuxC08sIq6JuJnjHcXS/dBJt2oVNPdF/K5t0kvLCK+psmQIJAvZJw79vUX3o8DHG+mPL0R3BYL3TcYe76nS+gcD966fGujM9LkEWfojdNcNdVtSQ88B71U0+E/s5JtLP/nzZtLYjJ7wkgNSWZ/n1y2bxtB/VevyeW/5+AJBHx916br6rzvfOOtP13AKcAU1V1kxvYPIjXgLtwveclIrIBZyN8DGimfABU9X4ROQXXgfyfiNwCPOe/A5/XybwM+K1X5qstGV1o4+5EIpKH8+g6GWf03sIFyyjEeTKPwy08TsX1Ki9U1e3NlHc5jQuOz1HVxV7607j1wJWq2i1E3iOAElXd5V2fh+v2Azyqqt8TkW/SGDHrTeB83NDGJiAdeEhVf9DcO1uPN3xYbyL2MB1tiulo+Gihx9uutl9ExgIf4AzgFV5aPgE9Xi/9JFzgi7G4edd/4DqOPYE/quq1rXiHBFyv1zfsvQdYSaPNO8UrT4BHgR+2JjxyW3q8qGqxiIz3KnELLm7zebiX8v3s2I37pXGvqla0UKS/t3NekPOtzdRlfcD1GyJSipug9/1a8jf6H3nD4ztFZBNuSGBoC/UzDMMwwk972/6jcdvxXSJuj1xwjrMAk0SkDBe+ca+qLqMxAhUiMgBn1MHNJbeI5wP0YxF5CrgNZ+/O8hOpxPWuf6+q77WmTGij4fUqUgPc58Wk/BIwGmfsduFeZomq1jVThD/LAJ+xnAI8502we+OdrgcrIotx3fiFqvozL+2nuF89W7zrc71ywE2Kg/Nq24tz7x7jyfWm0eA26/JtGIZhdArtbvs90oKUmYgbyRQv72nAB6pa6znT+pytqnFLX1uNqq7AGfsUnP3w2bzNqlrZlrKgHYbXryL1uGHmpS3JNlNGtYjchpsTniIiG3EvlIlbJnSPJzocN5TgvzvED4G7RWQLzl3cN35fDsz2yq8QkV/gQnqdLyKf44YFMnAGeXZ7624YhmG0j/a2/ar6OG4XoAZCDTUD84Chno0YSmMQqBtVtYB2oKrVhKHD1m7D2xwikgHMUNW7WpJV1fkiUg7chPNSqwQWAre28OHcBXwd1+PuC2zG/Qj4laqu8yt/rojsBX6CM86lwIte+Qc5h0WCWItJGyn5t7D5s3ggVvUnEvJqOhoxOtD2t5Y3cTbiCFwv923cFOhrYSi7Q7TJuarFwjyDizNy2aqaGLbCo0RnOFd9b/n8hvB14Bbyn5N3NPPGXNWl5cOpa0Z4CKajsao/kZBfuH1ZUBmj7TTnXBXriEgycLF3uVFVV3npoTprJap6cmvLb3WPV0SOAW7HBaMoAZ7xuYZ766puAG7FxXEW/KJHGU2JtZi0kZI34oNY1Z9IyhuHPONxWwIqLgLjKi99KE2diX0MEZGzVDVklEZ/WmV4RWQI8B5ujNz3wNO8yfD7cSEZT8QMrmEYhhH/XOD93YvzWm4N59FMeGR/WtvjvQG3zZHSaFgFuBnXAx7rd09wa53mBhZiOGItJm2k5I98NqRIEw6sfpsdc75Ovxkv0v2oCa3L1AZiofx13wz7Y8NGrOpPJOQX2hyv4fgSzp69E2KVzkYalzwdi3PabfVQc2tjNa8CjsEZ1WpcmEbf1n/+hrgE5yk817dPb7zTGXO8sRCTNhryRQ+sCXrfn1gwipEoP1YMbzAdjVX9iYS8+SGEjzif4/0ctwnQPar6c7/0epzNu1lV/+ClzQGuBQpUdWCrym+l4d2DG2b+BDhdVfeJyAwal+MobsnOTFXttN1+ooFFrgofE7/dfG8iVoxiJMqPZcN7KGORq8JHnBve/bjAHD9T1d/5pfs21bnJz/DeiltlU6mq3Q8qLAitHWrO8P4uUtV93vljOMOrXvqPW1mWYRxELBnFWCzfMIyI4luR0zMg3bcWuMovzRfasrX727da0CfnM7oEDCV/2NoHGkYg8W4UzegaRpdjl/d3nH+iqpZ7h388Zt/c7u7WFt7WABpjReTbQdKPC5auqk+2sXzjECPejaIZXcPoknwK9Met3jldVd8NJuRtxHAubuS3VfGfoe2G91LvaPLsEOkAZniNkMS7UTSjaxhdlsW4DRYEWCgiP1DVF/0FRGQSLuRlAs7wLm5t4a0ek/Z/nt8RuLxI/M4NIyTxbhTN6BpGl+YxoAJn37KB50WkVETeF5H/iEgJsADI9eSrgUdaW3hberzBjGlr0w5JYjkmbTTl490odiWje83Kv0RdH2JV3jh0UdUSbxOH+2mMT5FN43yuz875Op63q2pha8tv7XKiK1tdYz9U9Yn25IslOrKcaHzOyJiNSRsN+Ynf/kncG8VwlR8ry4lEJG70JxLytpwofMTzciIfIvJbXKAoODgqo8/43qeqN9MGWtXj7QoGNBrEQ0zaSMrHi1GMVvnRIJ70J9LyhqGqPxWRf+B2UDqLxn2AK3DhIe9T1bfbWm6nbAtoGMGIZ6PYFY2uYRgt4xnWt0VEcHsGA5RqB8KctXaThPbsW6uqOrwd+boMsRyTNhry8WoUu7LRjSf9ibS8YfjjGdqScJTV2jleX3zKtjhO6aG+H++a8+6N2Zi00ZBvKWRke4hXoxsrc7yn546KG/2JhLzN8YaPeJ7jFZFgGyO0hKpq6zqzbTS8rUUww2txcAMIt+GNV6MLsWN4TUebYoY3fMS54a1vWeogWm3zWutHvyXIsYfGHnDgvc3eX8PoFOLZ6BqG4RCRy0RkhYhUiMguEXlJRA5vQ/4XRUS946WAe4eLyFMislVEqkSkRESWiMg3Wll8azqb/rEsWk1rvZqHBqaJyI3A7737h7X1wYbRXuLd6B5Y/TYQ/nINI54Qke/SGHRiE85xaQowXkSOa2ldrIhcBVwS4l4C8BYwBBfc4jNgKC728jgR2aaq/2mm+Nas5DkXF1aycwyvYcQKXcHo7pjzdfj1zrCXbRjxgoikAPd4lwtU9RIR6Y+Ld5wH3AbMaCb/cNxWtO8Dg4DAfXAH44wuwCxVvVtEvgT8x+9+SMOrqsEXg7tnnwr8DuhHo+9TBY3b5LaIGd4WyMzMYtPWAgCye2SRmpJM4c5SALqnpZGXk03+th0AJIgwZGA/Cop2UlVdQ/0tZyKPfQhH9UVPGQyAvLUe9laiU451D1hbjLy+Fr3hdHddVk3Cg0upv+okyHW7Mcr8D2DsQPQEp1vyj7VQU4dOHO2uP9kB721Ef+RtpLG7goSHP6D++6dCttuxSh5cCuOHocf0c9evfAbJiegFzqtTVmyD5dvQ6ae6MnaWkfDYMup/NA4yUpzM7HfR80fCyDx3veBj6JGGnnOEu/7vFlhdiF7lBXcp2EfC0x9Rf/14SE3i3t4F3PJZP6YN3s1RmZUAPJTfm4Hdarioj9v46s3iTNaVpXLdMOc8uKEslYc29+Z3RxVA5X4qu5Vx04wX+fEFxzAiw30vczfmcGRGFV/JcxtmvVaUxbaKZK4e6r6n1fvTeHxLNr8b7b6nyjph5tp+zDhsJ4O71wBw3+e5HFP5MWecfIDkN5fwtz0D2V1TyXcGu01KVu3txksFPfj1KPcjfF9NAneu78uNw4vpl+Y2KrlnQx7je5UzrrfzCXhhe09q6oWpg9ymJf9ZX8QjT36fBW8uYdPWApKSEhnUrw9bdxRRW+t8OQb178PuvfspKz8AQG7vbFSVkl17AMjKSCcrI51thcUApCQnMaBvHlsKCqmrc9NSQwb0pWTXXsorKgDok9OL2to6SvfsBaBHZgYZ3buxvWgn9becedD3BCD3vo1OOhoOz3HXL6yCvpnoGW6hgizdBJt2oVNPdN/15t0kvLCK+psmQIJAvZJw79vUX3o8DMl2eZ7+CA7rhY5zA2TyzhdQuB+99HhXxuclyKJP0ZsmuOuqWhIeeI/6qSdC/yyXp5P/nzZtLSAjvTvZPTLZWlAEEBPfE0BqSjL9++SyedsO6j3fnKED+1FcspsDle7/qW9ub6qqa9i91/0/9czKpFtaKjuK3f9TWmoq/fJ6N7RpAIcN6s+O4lIqq9xOd/3ycqiorGLPPvf/1NZ2D2BAn1yAJBHxXyg9X1Xne+cnATne+QIAVS0QkQ9wPcnzCIGIJAHPAPXAt4B/BxHbjutFHwbMEpGv43q8dcALwMuhym/mucNxPxa+5kvy6vA48AtVLQiR9eCy2rsUyW+ouUs4UYXCnKvCR0ecq7pKT9dXvjlXxSbmXBU+mnOuEpHLgOe8y3NUdbGX/hQwFbepfLcQeX8FzASmquozIpKP690uUNVL/OQGAYuAE/yylwJ3q+p9bXiPHOAOYDqus+rzbfoHcIuqftbasnxYjzcKxFpM2kjJ007D29WMbqwTq/oTCXnFDG+ECLU0tdklqyIyFvgZ8LSqPtOMXALwZ5zR/RMu7OPZwN+Ae0WkSFWfbuFZacCNXt5Mv7p9BNzcnohVPlrl1Swifwk8gG80d19EHm1vpbo60z96hMXFnzGp/1gm9R/LktJ1zFgVei6/q8i3h3g3ivFmdCF29ScS8kbE8F/1khfkfGuIfEcDicAlIlImImW4+VqASV5aD5yRvdBLf8zbvP4VoNhLO6e5ynmOX58DdwJZOKO7EbhcVU/qiNGF1vd4pxHac0uAwE0UfFsGfrd91eraxFpM2kjJrw4pEZx4N4rxaHQhdvUnkvJGp7MMN+zr82R+znOu8pxMeB1ARBYDA4CFqvozv/xpHEwikI6zPz380k8GlonIYUAvL62l+cOHaXScUmAH8DxwpIjcHiqTqt7ZQrlAx4ea2x2r0jCaI96NYrwaXcOIBKpa7W279xAwxQtL3Bs3pFtCo8fzcNz8bT8v3+M4Z6YGgs3xisi/gd24rfzmisgPPJkknINVyGHqwKp6f/vhhrhbIuyGt9P22fUm2m8BRtG468Otqvp5M3lm4Sa8g5GsqrUB8pnAKmCYl3Sdqs7rWM3bR6zFpI2U/BEhJZoS70Yx3o1urOpPJOQX2hxvxFDV+SJSjtv5ZxRQCSzEtf2t9hAOUXapiIwDfg6MB0bgDPF/gLtaWMPbHnw949YJtzJk5JAWhYKgqptbUXawRdRZuLH4kIuo/QxvCfBFwO1xqloXIP8E8G2/pFYZ3s7wao6FmLTRkC96YE3Q+/7Eu1Fsbfmx7NUcq/oTCfkObDhjBGAhI5spP5qK5i2i3o5bzxW4iDoTmKuqQRdR+xneJ1R1WgvP+QZu7dZfaXQKi5rhPVRpaTlRrBjFSJQfy4b3UMaWE4WPODe8ndbZhOgvJ2r3Imo/pojIpbjY0SuAmaq60nfTW8v1EM4FfCZ+3tihEJHpuDVbpKSktPZdjA4QS0YxFss3DCNytNaAtpfWbpLQWQzyOy/2Oy/y/g6meeqAQiAf6ItzH39fRMZAw1qup4Bk4JtATWsqparzVXWsqo5NSor2b5OuT7wbRTO6hmG0hWgb3nYtovZ4FshT1RGqOgo430tPBa7xzq8HzgCuV9X1Haqp0SnEu1E0o2sYRluJtuFt7yJqVHW9qu7yu34Dty4MGnvKx3l/H/AWWvtHcbhPRMLt2Wa0gXg3imZ0DcNoD9E2vL5F1OAWURNqEbWIrBWRu30ZReSnIjLY7/pcnEc0uKFnf9K9o7tfWkrAtRFB4t0omtE1DKO9RHUCs72LqD1+CNwtIluAA4BvoV453vZMnrfzNF8GERmKW7IEEVjHG8sxaaMpH+9GsSsZ3WtW/iXq+hCr8obRWURd47xtoqbiglv4NhVeiFuL29wi6ruAxbie6zBgMy4ayYmq2tbohJ1CLMekjZZ8vBvFrmR0gajrQyzLG0ZnERMuu94uEyFDeKnq0CBp84H5B0s3+5x8OjECVyDxEJM2kvLxbhS7mtEF4kp/Ii1vGJ1F1Hu8xqFDPBvFrmh0DcOIDjHR4+2qxHJM2mjIx6tR7MpGN570J9LyhtFZRDVkZDzQkZCRa867N2Zj0kZDvqWQke0hXo1urISMPD13VNzoTyTkLWRk+IjnkJGdjRneFrBYzeEj3IY3Xo0uxI7hNR1tihne8GGGNzQ2x2vEJfFsdA3DOLQxw2vEHfFudA+sfjvsZRqGET+Y4TXiiq5gdHfM+XrYyzUMI34ww2vEDV3F6Pab8WLYyzaMeERELhORFSJSISK7ROQlETm8DflfFBH1jpf80qf5pQc7pnXKC7USW05kxAVdyejanLFhgIh8F3jEu9yECxc8BRgvIsepamEL+a8CLglxeyfw34C0/jRuRbujXZUOE2Z4o0CsxaSNlDzt9GqOd6MYb0Y3VvUnEvKKeTVHAhFJoTEW/wJVvcTbIGctbne624AZzeQfDswB3scZ04H+91X1NeC1gDzveLJrgDfD8ybtw5YTtUDfvv30/WUfAZDdI4vUlGQKd7oNlbqnpZGXk03+NvfjKUGEIQP7UVC0k6rqGio3FCGPfQhH9UVPcRspyVvr+d2HL3LBNd+mZ3I6ny//mJt+P5OXX1jE4O45UFZNwoNLqb/qJMjNAOCn115H7mlHc9lENzd49/33MLp7P3704x+7Mj/ZAe9tRH80DoBVm9bwze99i5f+8gJZub3ZU1POs7f+lrt/9HP0GLfPhLzyGSQnoheMJL98Jy+9+jJ1H+bzrV/fzJ6acqqK9nDSohLqfzQOMlJcntnvouePJH+QUFZbyX/mv0Rm72yOmXI2WcndGPLJAVhdiF51svvwCvaR8PRHrP3O4VQnQ9qwsdzyWT+mDd7NUZmVADyU35uB3Wq4qM8+AN4szmRdWSrXDSsBYM3WEm775tm8+MYSkrpnUq9wy+r+XD2klBEZVQDM3ZjDkRlVfCVvPwCvFWWxrSKZq4e672n1/jQe35LN70a776myTpi5th8zDtvJQNlFTfEX/H5NFuPGHsuZOWUALNzRg901iXxnsNt5ctXebrxU0INfj3I/wvfVJHDn+r7cOLyYfmm1ANyzIY/xvcoZ19stP3the0/K8j9m6sBdJOcN56PKPvyjOJPbjyzi6F6QlJTIoH592LqjiNraOgAG9e/D7r37KSs/AEBu72xUlZJdewDIykgnKyOdbYXFAKQkJzGgbx5bCgqpq6sHYMiAvpTs2kt5RQUAfXJ6UVtbR+mevQD0yMwgo3s3thftpHJDUcP3VH/9eEhNIr98JxdPvpA/3TmboceOYk9NOa8/8Dg3n/FN9IzhTheWboJNu9CpJ5JfvpMPVn7Ixw/9jR/+6S721lWQkZDKsD99Rv2lx8OQbJfn6Y/gsF5sOj6DstpK1rz6Ljs3b+f0ay8nK7kbgwtAFn2K3jTB6U9VLQkPvMeSCzLJGtyHnsnpvHDnbKpG5TD1699kcPcc5K31sLcSnXKsy7O2mOvu/ilXz7mTnsnpHNi7n0lTJ/PUn57gxCOOcfWY/wGMHYie4NrqP859gJUlG5n10zuoHDSKZbu7N3xPAKXVidy9oQ8/G1FE7xT3Pd25rg8X5O3nxLQiaoq/4OltvcgYeiyXDnDf09LSdN7blc6tI9z3tKMyifu+yOP2IwrJSnbf08w1fbmk/16O7+G+p79s6UV2ch2T+7nv6d8lGSxd/jE3j9pHct5wtmkv5mzK5dcjd5CW6Nrttv4/bShL5aHNvfndUQUkCNQe2M/XzzuNu55dzKhBOU3+n34y0v0/tbXdAxjQJ5fU1JRq4BMame+F+kVExgFLvPRvqupzXvqbwLnAelU9kiCISJKXdxRwPPBv3CY6C1Q1aA9YRE4BPvAur1LVx4PJRQozvC3QGet4R75xY5OYsbd+8hyLCpaz9rz7urT86t8vC3o/FPHeE22u/Fhexxur+hMJ+basNe/K+gkd19Hm1vGKyGXAc97lOaq62Et/CrdpTqWqdguR91fATGCqqj4jIvm0bHhfBiYD24HDVLWm/W/Wccy5yohJot3oxHr5RnSJd/2JAf0MtVlNs5vYiMhY4GfA097mOi0/SOQI4Kve5R+ibXTB5nijQqzFpI2U/BEhJZoS741ODDRqHSJW9Scy8i33eONdf2JEP7f4necFOd8aIt/RQCJwiYhM9tK6e38niUgZMEBV9/rluQnXydxDG3e06yxsqLkFOmOoORZi0kZDvuiBNUHv+xPvjU5ry4/loeZY1Z9IyB/xTPPtYazoTyTK7+Sh5hSgAOfJHOhclQnMVdUZIrIYGAAsVNWfecuAHmvh0dmqusd7Tl8gH0gFfqOqMzv2VuHBDG8LWKzm8NHS/FksNTqdXX4sG95DmeZ0NJb0JxLld6bh9e5PBx7yLn3LibKAEuA4VS3wm799QlWnhSjHJ3PQHK+I3A3cClQCQ1S1uCPvFC5sjteICWKt0Ym18o3oEu/6E4v66Xk4TwVW4dbYKrAQGKeqBR0tX0QygR94l4/HitEFm+M1YoB4b3RisVEzwke8608s66fnIBXSSUpVh7aijKAyqrofyG5v3ToT6/EaUSXeG51YbtSMjhPv+mP6GZuY4TWiRrw3OtaodW3iXX9MP2MXM7xGVIj3Rscata5NvOuP6WdsY3O8nUgsx6SNpny8NzpdqVG7ZuVfoq4PsSYf7/rTlfSzq2I93k5k+kePsLj4Myb1H8uk/mNZUrqOGaueOKTl473R6WqNWrT1Idbk411/upp+dlWsx9uJLCld1yRmLNAkos6hJh/vjU5XbNTiSX8iIR/P+tMV9bOrYj1eI2LEc6NjjdqhQbzqj+lnfBETPV5vp4pbcNs8VQD/Am5V1c+byTMLuCPE7WRVrfUWUN8JjMdFNsnA7U7xKnCXqu4M20sEIbZj0kZePl4bna7cqMWT/kRCPh71pyvrZ1cl6iEjReS7wCPepX/YsGJc2LDCEPlm4QxvCfBFwO1xqlonIkO9MuuAz4EeQF9P5mNgjKrWN1e/joSMXHPevTEbkzYa8m3Zcq21xGujFishI0/PHRU3+hMJ+XDraLzqJ3R+yMhDmagaXi9Q9nYgh2YCZYfIOwtneJuL4dkXuAK3AfNebwPlv+L2ZQQ4QVVXNldHi9UcPqxRayRWDK/paFPCqaPxrJ9ghrczifYc70k4owuwAMCL0fmBl3ZeK8qYIiIVIrJDRF4TkTG+G6paqKq/920Rpaq1wFK/vFUdfgMjKsR7o2Z0beJdPw+sfjvsZRqNRNvwDvI79w9gXeT9HdxC/jqgELftU1/gQuB9f+PrjzfnO827fFdVV4eQmy4iy0VkeW1tbQtVMCKNNWpGLNMV9HPHnK+HvVyjkWgbXmljuj/PAnmqOkJVRwHne+mpwDUHFSgyAHgHt5HyauDSUAWr6nxVHauqY5OSYsL/zPCwRs2IZbqKfvab8WLYyzYaibbh3eJ3nhfkfGuojKq6XlV3+V2/AZR6l016yiJyAvAhMAY31Hx6KKctI3axRs2IZbqSftr0SucSbcO7jEZjOQXAc6461Ut73UtbLCJrvU2N8dJ+KiKD/a7PxXlEgxt69qVPBt7D7ff4LHC2qvqeacQJ8d7oWKPWtYl3/TH9jCxRHUdV1WoRuQ14COcktRFnPDNxy4Tu8USH49bh9vPL/kPgbhHZAhwAfAvyyoHZ0GDEF+CGruu8ct4RaRjJ/pGqruiUl2uGWIlJG2l52ukxGu+NTrw1arGqP5GQP6IdOhrv+hNv+tkViHaPF1WdD0wFVuF6pQosxK3FLWgm613AYiAFGAZsxm2ofKKf01QKjfPFicApAUdWON+ltcRCTNpoyLeHeG904rFRi1X9iYR8W4l3/Ym2forIZSKywluZsktEXhKRw9uQ/0URUe94Kcj9o0XkryJSLCLV3uqXV0QkqsucYsJzSFWfwRnNUPeHBkmbD8xvodx8WueoFVFiISZtNOSDupA3Q7w3OtFu1NpLrOpPJOQnhpQ6mHjXn2jrZ4jgSVOA8SISMniSX/6rgEuauf9l4J9Ad9yo6Bqc8+0FQDfc6GhUiHqP1zCCEe+NTrQbNaNziXf9ibZ+esGTfFOJC1R1GC5k8H6cc+1tLeQfDswB3ge2BbkvwMM4o/sW0F9Vj1PVkbgIhrsC80SSmOjxHmrEQkzaaMgfEVKiKfHe6ES7Uesosao/kZFveY433vUnRvQzaPAkEfkAOJdmgid5EQifAeqBbwH/DiJ2LHCUd74XWCEiecAnwG2q+nYY3qHdRD1Wc6zTt28/fX/ZRwBk98giNSWZwp3OKbp7Whp5Odnkb9sBQIIIQwb2o6BoJ1XVNVRuKEIe+xCO6oue4hyw5a316N4KNp/fn/21lby/dAnrXvo39z76EIhAWTUJDy6l/qqTIDfDVeKh/7CgXyFHnnESAP95+m9MHzgBvnq0K/OTHfDeRvRH45z87gNc/YPv8Y07f0yfvn3JSu7G4MfWIKcfjh7j/NPklc8gORG9YCSosuDVhfzxhUeZ8+CfnXxZGgmPL6P+R+MgI8Xlmf0uev5IODKXzQdKmPmrX5Cbm8sNP7yewd16Ix9uhdWF6FUnu3oU7CPh6Y+ov348m2t3UzP4aG75rB/TBu/mqMxK92r5vRnYrYaL+uwD4P/9r4B3Z1/LPQ8+QUK3TDaUpfLQ5t787qgCEgTqFW5Z3Z+rh5QyIsMFHpu7MYcjM6r4St5+AF4rymJbRTJXD3Xf0+r9aTy+JZvfjd5BfcV+9m3+jNs+6cWtF41mcPcaAO77PJcTelZwZk4ZAAt39GB3TSLfGex+GK/a242XCnrw61Fu9GtfTQJ3ru/LjcOL6ZfmgqzcsyGPU2o/5svdC0nOG86LuwZRUy9MHbQbgGW7u/OP4kxuP7KIo3tBUlIig/r1YeuOImpr6wAY1L8Pu/fup6z8AAC5vbNRVUp27QEgKyOdrIx0thW6eDMpyUkM6JvHloJC6upc2PEhA/pSsmsv5RUVAPTJ6UVtbR2le/YC0CMzg4zu3dhetJPKDUVNvidSk0CVH37rCk797tc4cexJTh9e2YL064GeMdzpwtJNsGkXOvVEUOWdj97nhz+9ludfWkjP1HQGp/Um4d63qb/0eBiS7fI8/REc1gv98lA2Hyjhz489xMYvvuD3v/k9g7v1hi9KkUWfojdNcPpTVUvCA+9RP/UENveoZn9tJTf/+Hq+e9HlXPK1S0AEeWs97K1Epxzr8qwthtdXs/n7o9lfW8nu3bt58Wf3MueBByHP/T/J/A9g7ED0hIEuz99XM3vN3znne5eSNmxsk+8JoLQ6kbs39OFnI4rIrttDTfEXzPpfBl8bfywnZbvv6emt2SQnKJcOcN/T0tJ03tuVzq0j3Pe0ozKJ+77I4/YjCslKdt/TzDV9uaT/Xo7v4b6nv2zpRXrRx0zKKyE5bzjvlPdjxZ5u3Hi428tly4Fk5mzK5dcjd5CW6Nrtlv6f3izOZF1ZKtcNKwFgzdYSbvvm2bz4xhKSumc2+//0k5Hu/6mt7R7AgD65pKamVOMMnY/53hShb2Oc57z0c1R1sZf+FM7np1JVuxEEEfkVMBOYqqrPiEg+zvl2gape4sl8A3jBL9tGoCfQC6gBTmkpXHBnYoa3BSxWc/hoKQ5uvP/Sb0v5Fqs5NmlOR2NJfyJRfmfGahaRy3HLO6Gp4X0a14sNanhFZCwupPBzqnqFl5bPwYb3mzT6Db2JC7CUg5tLTgceUtUfdOwN24/N8RoxQaw1OrFWvhFd4l1/YlA/2xs86WjcCpVLRKRMRMpoDJg0yUvrgdt8x8dH6tiJM7wAQztU+w5ihteIOvHe6MRgo2aEkXjXnxjVz3YHT/JIw/Vc02m6ZNR3/SFubhdcxEJEpDeNBnd9GN+lzZjhNaJKvDc6MdqoGWEi3vUnVvVTVatp9Fz2BU9aQ/DgSUfiBU9S1cdVVfwPXAwHcEPNoqp7VLUC+IWXfr6IfA6sAzJwBnl2575h85jhNaJGvDc6sdqoGeEh3vUn1vWzA8GTWlv+XOBK4H/AQNw2sC/i9mHf2NHyO4ItJzKiQrw3OrHeqBkdI971J170sz3Bk9oio6pPAk+2p26diRneTiSWY9JGUz7eG514adRawzUr/xJ1fYg1+XjXn66kn10VG2ruRGI5Jm205OO90elqjVq09SHW5ONdf7qafnZVrMfbicRyTNpoyMd7o9MVG7V40p9IyMez/nRF/eyqWI/XiBjx3OhYo3ZoEK/6Y/oZX1iPtxOJ7Zi0kZeP10anKzdq8aQ/kZCPR/3pyvrZVbGQkS3QkZCRa867l6tXPMp7JWsBOCfvaOYcf2Wzzh9dWb6lkJHtIV4btVgJGXl67qi40Z9IyIdbR+NVP6FzQ0Ye6pjhbQGL1Rw+rFFrJFYMr+loU8Kpo/Gsn2CGtzOxOV4jLon3Rs3o2sS7fh5Y/XbYyzQaMcNrxB3WqBmxTFfQzx1zvh72co1GzPAacYU1akYs01X0s9+MF8NettGIGV4jbrBGzYhlupJ+2vRK52KG14gL4r3RsUataxPv+mP6GVlsHW8UiJWYtJGWp50eo/He6MRboxar+hMJ+SPaoaPxrj/xpp9dAevxRoFYiEkbDfn2EO+NTjw2arGqP5GQbyvxrj/xqJ9dAevxRoFYiEkbDfnVISWCE++NTrw2arGqP5GQnxhS6mDiXX/iVT+7AtbjNWKSeG90rFHr2sS7/ph+RpeY6PGKyGXALcAooAL4F3Crqn7eTJ5ZwB0hbieraq0nlwzcBlwJDASKgZeAX6jq/nC9Q1uIhZi00ZA/IqREU+K90Yn3Ri1W9Scy8i3P8ca7/sSSfran7Q/I/yJwiXe5QFUv8bv3NnBGkGxLVfW0jtS7o0Q9ZKSIfBd4xLvcBPQGsnAG8jhVLQyRbxbO8JYAXwTcHqeqdZ7cU8BUoB7YAAwDkoF3gLNUtb65+nVGyMhYiEkbDfmiB9YEve9PvDc6rS0/lkNGxqr+REL+iGeabw9jRX8iUX5nh4xsb9vvl/8q4C9+SaEM70Zgp5/c/1T16ja8StiJquEVkRRgO5CD96GJSH9gLZAJzFXVGSHyzsIZ3idUdVoImROAj7zL61R1nohcDLzipU1R1Zebq6PFag4fLcXBjaVGp7PLj2XDeyjTnI7Gkv5EovzONLwdafu9/MOBVcAnwCDcaGYow3uVqj7esbcJL9Ge4z0J98EDLABQ1QLgAy/tvFaUMUVEKkRkh4i8JiJj/O5d4He+wPv7GlDZhvKNCBBrjU6slW9El3jXnxjUz3a3/SKSBDyDG8X8FlDXwrPuF5EqEdkoIvNFpE+Hah4Got3jvQx4zrs8R1UXe+m+4eFKVe0WIu8sYCZuiKIW8E3iVAFfUtWVIvJnwDekkOQ3/LwV9wvpdVW9gABEZDow3bs8ATf3YHScJNx3ZRixiulo+OgGrPC7nq+q86HDbf+vcG3/VFV9RkTygSEE7/GejBtq7gkM8G5tAo5R1fYNZYaBaDtXSRvT/XkWmKOquwBE5DzgdSAVuAb4XnvL95RjfivqYLQBEVmuqm1fLGkYEcJ0NGK0q20WkbHAz4CnVfWZFp7xY2C1qlaJiAC/8fIeBkwGnm5blcNHtIeat/id5wU53xoqo6qu9xld7/oNoNS7HByqfBFJwE3iN1u+YRiG0Wm0t+0/GkgELhGRMhEpo7G9n+Sl9QBQ1ZWqWuWdK66z5mMwUSTahncZjcZyCoA3wX6ql/a6l7ZYRNaKyN2+jCLyUxEZ7Hd9Lo0GNd8/v3/5wEVAWpD7hmEYRmRod9vvkQake4evl5zouxaRPBH5iYhk+uW51O88P1wv0i5UNaoHbi5VvWMjsNc73wn092TyvbTH/fLl4ybX84HV3rkCZcBRfnLPeul1wBqg2rt+D0iI9vsfSgcwPdp1sMOO5g7T0ch+1u1p+4OU45N5yS9tqJdW47X7W/yetRpIi+a7R7vHi7r51Kk41/D+uA9mIW4tbkEzWe8CFgMpuLW5m3Gebieqqn90wiuBO3Ef/HDcut+5wEXawhpeI7x437VhxCymo5GjA21/a9iJm9NdiRu+zsEtVbrHK7+ymbydTtQDaBiGYRjGoUTUe7yGYRiGcShhhtcwDMMwIogZ3kMIERkqIup3PB5CLt9PJt8vfVpAft9RJyJ7ReR/IjJbRIa2sj4jRORXIvKhiOwUkUoR2Swi/xKRG0Skbwv53w5RH/9jXhs+IiPKBNFRFZHvB5F73F8mRFm5InKLiLwhItu9CHdlIvKFiCwVkXtF5GwvfGFzdeopIteLyD+9cqpEpFBElonIb0Tk6Bbyz2qFnn7atk/KiGfM8BrhIAEX3PxY4HrgfyJyXChhEUkXkYdx3oYzceHjFBe7tRdwJnA/sN5bEtCagCpG1+WXItK9LRlE5Hqcw+Vvga/gnHd8S1CGAV8GbgTegtDb8IrIj3Fes7OBc3BxhLfhNloZi9v57H8i8pBv/ahhtES0I1cZ8c0LwHKc0Z0EHOOlZwG307h2ugFxcVIXA6NxDdjvccsACvxkjgKuwBnx+4CRInK1Nu8J+GcO3qUKnFejEd/0wxnJX7VGWER+i9tqzp8lwFJgD9ADOAoXQD+osRSRRNwqiUuBAzg9fRL4zKeHni5fgjO+04ETRORcVd3TTPX+CbwZJL2kFa9mdBHM8Bod4XX1dv0Qkftw23n5hu2OChT2hvT+hjO6fwcuV9V9gXLecrCficgjuEbq+7hINs01vC+o6tvtfhMj1rlZRB5S1eLmhERkAk2N7h7ga6r67yCyybiAOlsC7wH34ozu58DFqro2UEBVi4A/isgTuB+hFwIvecY31I/E/6jqvc29g9H1saFmIyyo6l5c8BIfwX7BXwecArwPTFTVfSIyQET+JCIrvCg1F4vIAyKyFjd0fTawD5gpIv2aqcITInLAm8fb4A39HRGm1zOixw7vbyZuG9CWuCng+ofBjC6Aqtao6iJV9Q/kj4iciBtt2QWcqaprRSRNRH4uIu97Pgk3icgVnp7+HBf7dxlOX7/WTP1+ICJ7RKTamy9+WUTObsV7GV0I6/Ee2owWkcCGCtxQcasRkSxgGm5+1sezATKJuJ5IPXClqtaJCxH3IW7+zceZuDm1w4AeqpovInNwc8HfwvVEguEfe/Vw77hCRC5V1Vfb8j5GTPE4cBlOH6aLyGxV3RBMUFwcdn8jtgf4azue+TNcGMJbVHWbp7uvAWf5yZyEi7Y0DOinqtUi8jPcnPFVNG5DGoj/lnT9cQZ7soj8RlVntqOuRhxihvfQZqx3tJfHROSxgLRKnHH8c0D6l3ARZN70azjvxDU++bgGaCvOqeqKgLz/wBnek4PUYQfwL1wjmIpzpDneu9cNeEZEhqvqzra8mBEzVON6lM/i2qt7COI74NGbxjjsAOv9o9OJSAawP0i+zao61JNJBc7HGW3fj8fLcUa3Bjf8vBj4Ni4Cnj9v47YQDaan5V6+9d75SbihaR8/F5Elqmrx4w8BbKjZCDevAX8IMsc12vu71C/N1/D8TlVXqWopcC0Hb2ztG7buGZB+NTBQVaeq6u2q+lPc/snP+clkAt9o+2sYMcTzwEfe+ddE5EutzNeesHxDcZ7PK1XVtw+3T08XqupCVd2nqvNwjoWND3P7fe/hYD19DMhT1a+q6s2qOktVLwJ+GCD33XbU14hDzPAe2jyhqhJ44JZhtIYXcB6di/zSpgBvBlkb6ds5qtAvLdf7u9GX4DlbBc4PD/T+Num1quq6wHjbnsGfE5D/IEcvI37wvtOb/ZJ+F0K0FNfj9HGEN/zso8or52b8dC6AVumpRxMvek/n8zhYTzer6oEgz5qP85j2YXp6iGCG1+gIr6vq3ao6GXjAL30scEOArG/vZP95YF8DNdyX4K2FzAnI+23v7zvtrKdthhHneA5S//AuTwPODSJTj5t28JGNW+bmu1+jqvd6XsWh9nttlZ56HB5w/U3c1nSmp0azmOE1wsVMmvZUb/Wcrnz4lmOM80vzzWfdLCLHi0gvXG810UvPFpFf4naY2gQ85csoIqeLyHUi0s2/El6wjRkBdfukPS9kxBw+5zxo6pDnz30B1w+JSLA511BsxvkpnCIiPh8Yn55OEpHJIpIpItcAJ3rpKSJyGW7Otxo3Dw2AJ/sHCR6FbTrgHxjE9PRQIZp7EtoR2YPGPSp9x+Mh5PL9ZPL90qcF5J8WkO/nAfdn+t1LwvUmqoBhXtpAnHOUf576gOcrsA44MuBZk7x7u3FzgLcDd+MCZvjnLQZ6Rvuzt6PdOjor4P5fAu4r3mi0n8x9AffrcMbzTpzH8lxPFw/ScS//q176VD/dfTvIczcFXO8FvhpQVk/vXrVXh1/jlkX9vyB6Py7an78dkTnMq9kIJ3Nx6yh7etc/EZE56pxRakVkNvBLXC/kAnVLNU6m0WN5N67HOwHXM/4C11g9r6H3z+yJ8zQNRikwSZuPJGTEF7/ALS/q1ozMTbgfXHfiArokAOd5RzBKA65/D/wf8FsRWayqO0TkQq/cC73yFuB+NP4EF+r0XeAxDR3gI7mZOtQCN6jq0iD3jK5ItC2/HZE76OQerydzZ4CMf6+3O/Cxl/4CkN5CfY8GkkLc645bgvQI8D+cM0wNrtexDGfg86L9mdvRYR2dFUTmrgAZDVFWf9xIyDtAEa7XWQkUeGm/x8VfTgiS9xGv7I+Bw1qocy4wIMQ9AU7HxYz+ABclqxK3pGgtbtnd0dH+3O2I7CGechhGRBCRgbhhu+E4A38PbplGsXc/ARgDfA+3vOIuVZ0Vjboahy5eOMmXcT3f/biRmKdUdZ2fzGG4Nb4/xs3Pnq3WoBqtwAyvEXFEpCfwEI3raxXnmLUfF9kn3UvfCvxAVf8e6Toahvcj8BfArTQG5tiLG5ruSaPn8wFgFnCfBixvM4xgmOE1ooaIjMEtFToLF/KxO27pxnJcb+N5Va2OXg0NA7wY4d/Fzc8egVumtA/4FLfE6RF1wV8Mo1WY4TUMwzCMCGLreA3DMAwjgpjhNQzDMIwIYobXMAzDMCKIGV7DMAzDiCBmeA3DMAwjgpjhNQzDMIwI8v8ByrqkKiYLRNMAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "title = \"GRU Purchase\"\n",
    "plt.title(\"GRU Purchase\", size=20, fontweight=\"bold\")\n",
    "\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.5972, 0]\n",
    "mcrl_ng = [0, 0.5071]\n",
    "\n",
    "wocl_hr = [0.5553, 0]\n",
    "wocl_ng = [0, 0.47]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.5, 0.62])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.45, 0.53])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "# fig.savefig('model_learning_ablation_gru.pdf', dpi=600, bbox_inches='tight')\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "title = \"GRU Click\"\n",
    "plt.title(title, size=20, fontweight=\"bold\")\n",
    "\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.2779, 0]\n",
    "mcrl_ng = [0, 0.2151]\n",
    "\n",
    "wocl_hr = [0.2606, 0]\n",
    "wocl_ng = [0, 0.2018]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.25, 0.29])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.19, 0.23])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')\n",
    "\n",
    "# fig.savefig('yc_nominal_sasrec.pdf', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "\n",
    "title = \"Caser Purchase\"\n",
    "plt.title(title, size=20, fontweight=\"bold\")\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.4877, 0]\n",
    "mcrl_ng = [0, 0.4171]\n",
    "\n",
    "wocl_hr = [0.4096, 0]\n",
    "wocl_ng = [0, 0.3512]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.35, 0.5])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.33, 0.45])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "\n",
    "title = \"Caser Click\"\n",
    "plt.title(title, size=20, fontweight=\"bold\")\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.2498, 0]\n",
    "mcrl_ng = [0, 0.1979]\n",
    "\n",
    "wocl_hr = [0.2205, 0]\n",
    "wocl_ng = [0, 0.1781]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.20, 0.26])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.16, 0.22])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "\n",
    "title = \"SASRec Purchase\"\n",
    "plt.title(title, size=20, fontweight=\"bold\")\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.6547, 0]\n",
    "mcrl_ng = [0, 0.5755]\n",
    "\n",
    "wocl_hr = [0.6147, 0]\n",
    "wocl_ng = [0, 0.5204]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.58, 0.67])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.50, 0.62])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "ax2 = ax.twinx()\n",
    "\n",
    "title = \"SASRec Click\"\n",
    "plt.title(title, size=20, fontweight=\"bold\")\n",
    "Label = ['HR@5', 'NG@5']\n",
    "x = np.arange(len(Label))\n",
    "mcrl_hr = [0.2815, 0]\n",
    "mcrl_ng = [0, 0.2205]\n",
    "\n",
    "wocl_hr = [0.2807, 0]\n",
    "wocl_ng = [0, 0.2155]\n",
    "\n",
    "width = 0.4\n",
    "ax.bar(x - width / 2, mcrl_hr, width, label='MCRL', color='#D22779', hatch='o', alpha=0.85)\n",
    "ax.bar(x + width / 2, wocl_hr, width, label='MCRL w/o CL', color='#0096FF', hatch='/', alpha=0.85)\n",
    "ax2.bar(x - width / 2, mcrl_ng, width, color='#D22779', hatch='o', alpha=0.85)\n",
    "ax2.bar(x + width / 2, wocl_ng, width, color='#0096FF', hatch='/', alpha=0.85)\n",
    "\n",
    "ax.set_ylim([0.275, 0.285])\n",
    "loc1 = plticker.MultipleLocator(base=0.02) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "ax2.set_ylim([0.21, 0.23])\n",
    "loc2 = plticker.MultipleLocator(base=0.01)\n",
    "ax2.yaxis.set_major_locator(loc2)\n",
    "\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(Label, size=20)\n",
    "ax.tick_params(axis='y', labelsize=14)\n",
    "ax2.tick_params(axis='y', labelsize=14)\n",
    "\n",
    "ax.set_ylabel('HR@5', size=20)\n",
    "ax2.set_ylabel('NG@5', size=20)\n",
    "\n",
    "ax2.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc=(0.5,0.7), ncol=1, fontsize=14)\n",
    "title_list = title.split(\" \")\n",
    "fig.savefig(\"contrastive_ablation\" + \"_\" + title_list[0] + \"_\" + title_list[1] +\".pdf\", dpi=600, bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tz_final",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "8b3745e0ad61fb83a38b66941587eb64bda7b50c3b3e499317999b95009e398c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> model_learning_ablation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json\n",
    "import scipy.stats\n",
    "from collections import Counter\n",
    "import matplotlib.ticker as plticker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.weight\"] = \"bold\"\n",
    "plt.rcParams[\"axes.labelweight\"] = \"bold\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "plt.title(\"GRU\", size=20, fontweight=\"bold\")\n",
    "hr_ori = [0.4608, 0.2233]\n",
    "# hr_dro = [0.107662, 0.038520]\n",
    "hr_none = [0.5524, 0.2617]\n",
    "hr_reward = [0.5634, 0.2693]\n",
    "hr_state = [0.5957, 0.2782]\n",
    "hr_MCRL = [0.5972, 0.2779]\n",
    "\n",
    "x = np.arange(2)\n",
    "\n",
    "width = 0.15\n",
    "ax.bar(x - width * 2, hr_ori, width, label='GRU', color='#390099', alpha=0.75)\n",
    "ax.bar(x - width, hr_none, width, label='MCRL_none', color='#9E0059', alpha=0.75)\n",
    "ax.bar(x , hr_reward, width, label='MCRL_reward', color='#FF0054', alpha=0.75)\n",
    "ax.bar(x + width , hr_state, width, label='MCRL_state', color='#FF5400', alpha=0.75)\n",
    "ax.bar(x + width * 2, hr_MCRL, width, label='MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\"Purchase\", \"Click\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.2, 0.7])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "\n",
    "fig.legend(loc= (0.55,0.45),ncol=1, fontsize=14)\n",
    "\n",
    "fig.savefig('model_learning_ablation_gru.pdf', dpi=600, bbox_inches='tight')\n",
    "# fig.savefig('model_learning_ablation_gru.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "plt.title(\"Caser\", size=20, fontweight=\"bold\")\n",
    "hr_ori = [0.3491, 0.1966]\n",
    "hr_none = [0.4098, 0.2206]\n",
    "hr_reward = [0.4834,0.2457]\n",
    "hr_state = [0.4284,0.2481]\n",
    "hr_MCRL = [0.4877,0.2498]\n",
    "\n",
    "x = np.arange(2)\n",
    "\n",
    "width = 0.15\n",
    "ax.bar(x - width * 2, hr_ori, width, label='Caser', color='#390099', alpha=0.75)\n",
    "ax.bar(x - width, hr_none, width, label='MCRL_none', color='#9E0059', alpha=0.75)\n",
    "ax.bar(x , hr_reward, width, label='MCRL_reward', color='#FF0054', alpha=0.75)\n",
    "ax.bar(x + width , hr_state, width, label='MCRL_state', color='#FF5400', alpha=0.75)\n",
    "ax.bar(x + width * 2, hr_MCRL, width, label='MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\"Purchase\", \"Click\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.2, 0.525])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc= (0.55,0.45),ncol=1, fontsize=14)\n",
    "\n",
    "fig.savefig('model_learning_ablation_caser.pdf', dpi=600, bbox_inches='tight')\n",
    "# fig.savefig('model_learning_ablation_gru.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "plt.title(\"SASRec\"  , size=20, fontweight=\"bold\")\n",
    "hr_ori = [0.5267, 0.2541]\n",
    "hr_none = [0.5620, 0.2728]\n",
    "hr_reward = [0.6392,0.2824]\n",
    "hr_state = [0.6351,0.2777]\n",
    "hr_MCRL = [0.6547,0.2815]\n",
    "\n",
    "x = np.arange(2)\n",
    "\n",
    "width = 0.15\n",
    "ax.bar(x - width * 2, hr_ori, width, label='SASRec', color='#390099', alpha=0.75)\n",
    "ax.bar(x - width, hr_none, width, label='MCRL_none', color='#9E0059', alpha=0.75)\n",
    "ax.bar(x , hr_reward, width, label='MCRL_reward', color='#FF0054', alpha=0.75)\n",
    "ax.bar(x + width , hr_state, width, label='MCRL_state', color='#FF5400', alpha=0.75)\n",
    "ax.bar(x + width * 2, hr_MCRL, width, label='MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\"Purchase\", \"Click\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.2, 0.7])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc= (0.55,0.45),ncol=1, fontsize=14)\n",
    "\n",
    "fig.savefig('model_learning_ablation_SASRec.pdf', dpi=600, bbox_inches='tight')\n",
    "# fig.savefig('model_learning_ablation_gru.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tz_final",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "8b3745e0ad61fb83a38b66941587eb64bda7b50c3b3e499317999b95009e398c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> value_ablation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import json\n",
    "import scipy.stats\n",
    "from collections import Counter\n",
    "import matplotlib.ticker as plticker"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"font.weight\"] = \"bold\"\n",
    "plt.rcParams[\"axes.labelweight\"] = \"bold\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "\n",
    "# iql = [0.4608, 0.2233]\n",
    "# ddqn = [0.5524, 0.2617]\n",
    "# mcrl = [0.5634, 0.2693]\n",
    "\n",
    "purchase_hr = [0.5583,0.5775, 0.5972]\n",
    "click_hr = [0.276,0.275, 0.2779]\n",
    "cu = [9471, 9552, 9664]\n",
    "\n",
    "x = np.arange(3)\n",
    "\n",
    "model = \"GRU\"\n",
    "plt.title(model  , size=20, fontweight=\"bold\")\n",
    "width = 0.15\n",
    "ax.bar(x - 0.5 * width, purchase_hr, width, label= 'Purchase HR@5', color='#390099', alpha=0.75)\n",
    "ax.bar(x + 0.5 * width , click_hr, width, label = 'Click HR@5', color='#FF0054', alpha=0.75)\n",
    "# ax.bar(x + width, mcrl[:2], width, label=model + '_MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\" IQL\",\" DDQN\", \" MCRL\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "x2 = np.arange(2,4)\n",
    "\n",
    "width = 0.15\n",
    "ax2.plot(range(3), cu, color=\"#FF5400\", label = 'Cumulative reward',  marker='*')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.25, 0.76])\n",
    "ax2.set_ylim([9400, 9700])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "ax2.set_ylabel(\"Cumulative reward\"  , size=20)\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc= (0.15,0.65),ncol=1, fontsize=14)\n",
    "\n",
    "\n",
    "fig.savefig('value_ablation_click_' + model + '.pdf', dpi=600, bbox_inches='tight')\n",
    "# fig.savefig('model_learning_ablation_gru.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAccAAAEWCAYAAAATnlw4AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjQuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/MnkTPAAAACXBIWXMAAAsTAAALEwEAmpwYAABgr0lEQVR4nO2dd3xUZfaHn5NeCCXUUAOKKE1RERCl2FHYtfeCi+jqT9e61nXBsrZdxYqKDVddFbGgIq6rNEVRUZCOoKH3HiCknt8f753JZJiZZEJgknCez+fmnfu2+96Zyf3O284RVcUwDMMwjFLiYt0AwzAMw6humDgahmEYRhAmjoZhGIYRhImjYRiGYQRh4mgYhmEYQZg4GoZhGEYQJo6GYRiGEURCrBtgGNUFEckE/gScDHQBMoFdwCpgDjAW+ExVd8eskYZh7BfEjAAYBojIFcAzQEY5Wa9U1dH7vkWGYcQS6zkaBzwicgPwdFD0ZOAbIA9oCZwAdNi/Ldt3iEiGqubGuh2GUV2xOUfjgEZEDgGeCIjKAwaoan9VvVdVH1LV61T1UOAU4PeAsv1E5GURmSEiq0UkT0R2i8hyEflARE4Jc81TRGSciKwSkXwR2eWVmSQij3ltCi5zmIg8LyILRWSnd61FIjJCRFqEyD9aRNQ7lopIIxEZKSIrRaQIuHVv3zvDqM1Yz9E40LmRsv8Hf1fVz0NlVNX/BUUNBIaEyNrKO84SkbtV9WFfgohcArwZoUw/YD7wa0CZIcBIICmozCHecYWIDFLVaaHaDaQDXwOHhkk3DCMIE0fjQOfEgNcKvBpF2Z040ZkNbMYt3qkHnAQc7eW5T0ReV9XV3vkNAeUXAe8BBbih28OAXoEXEJEewChKR3nmAOMAAS4EDgIaAB+KSHtV3RainY284yvcUHED3CIjwzDCYAtyjAMaEdkJpHmn61S1WZTlBTgS6IgTnSQgGXgwINvlqvqGl38WcLgXf5GqvhNUX10gRVXXe+djgXO85F+AY1S1wEvLxIlcipd+s6o+6aWNBq4IqPopVb0pmnszjAMZ6zkaRiURkROBl4C25WRtGfB6KqXiOFpErgWW4IZRZwBTVXV7QP7jA14fDuQ7PQ7JccCTYdIeKKeNhmEEYOJoHOisxM3bATQRkUxV3VxeIRFpjhveTK/ANZIDXt8NtAb+4MX38Q4fa0Xk3ID5w8wK1O+jcZj4jaq6KYp6DOOAx8TROND5klJxFGAwZVevhmMgZYXxr8ArqrpFRNJw85F7oKo7gDNFpCnQE2jvHYOALKAZ8AbQziuyGWjivZ4J/CdCm1aGiQ/ZFsMwwmPiaBzoPA1cTen/wgMiMldVvwjOKCInAfmq+jVugUsgr6rqFu/1heEuJiKdgcWqug7X8/TF/xd43zttKyINvd7eN8DZXnxz4E1VXRtUZxxuYdGScu/WMIwKYeJoHNCo6iIR+SswwotKA/4rIhOBaZQaATgRZwTgStwK1UVBVX0mIuNxvcCLI1zyEeB4r/7lwDqgLnBRQJ583MpXgH8BZ+JWqzYF5niLdJZ7bT0U6IsbUu0P5ERx+4ZhhMHE0TjgUdUnRSQXeIrSodITvCMcHwOzgCO88x7eAfAaTkTDURcneOEYoap5Xtu+E5GrKd3n2Aj4c4SyhmFUAWYhxzAAVX0FaAPcgZuHXIvbf7gVmAe8DZwLvOvlL8T1Jl8GNnh5F+HmHq+KcKnHcXOa3+B6f3lAIbAGmABcqKp3hWhbV5zt13m4OcR8r/y3uN5ob9xKWMMwqgDb52gYhmEYQVjP0TAMwzCCiLk4ikhvEZntGWD+WUSODJOvlWeseaeIbBORt/Z3Ww3DMAyHiNzkGbXPF5EcEblBRAYHGLwPPLK9MmGf9xXVgv1FTIdVRSQFWIqbd/kncA9uLqW9qhYH5BPgR5yJrsdw8zOHmTkswzCM/Y+ItMdZdcrBzaPfBbTAGbTweYlJAF4BtuCM6scT5nkPJIZLC9SC/Umse44DcMvTR6rqSNwb2RbnmSCQ/sBRuIUMjwCjTBgNwzBihk87VlG6gC0fWKiq73g2g3fjVli/6i1gi/S8r6gW7DdivZXDZ5PS5yHAZ+GjHc6DgI+OXngOzvzWThG5R1WDHdTiLXu/2js9KiU11cW7RHw9ZXF5KQk6V1V8fem4oHPx/vpiKl8HZc5jU4cAund1iICWX0dJwOhEcB0h780+J/uc9ut7XBV11K7PadeuXQr8TCmjVHWU78TbH3wn8DCwECgBrlTVDQFlrvHifeUiPe8zIqQFasF+I9biGEzw99SHzzZlIXAWzojykyLyuar+GpjR+wBHAaSnp+vOnWY5yzAMIxpEJE9Vj46Q3hjnfm0WcB8wDHhWRCaq6koROQi31WmCqi4NV40Xhprbi5S2X4j1sKrPmofPa4FvrDpHRFJExOfcdakXjlfVccB43JtXnjcEwzAMo+rpj3tef+A9kz/A9f58/kivwT2jnw8oE/Z5X05aTIh1z3ECsB641rNQMgQnhJOBItyG587AZ16+c0RkCW4z9g6cIeYqpaSkhI0bN7J161aKi2MyD2wY1Y74+Hjq169Po0aNiIuL9W9qoxrwuxdeKiJrgEu881+9Ts1gnJGKzwLKRHreJ0ZIiwkxFUdV3S0i5wHP4Ux3zQOGqmpxoM86Vc0TkXNxJrSew1kiOdvnELYqWblyJSJCdnY2iYmJRPCdZxgHBKpKYWEh69atY+XKlbRu3TrWTTJijKrOEJFbcUOrzwGrgetV9RcRuRBn6/deVS0JKBP2eQ8UR0iLCbXaQk5l5hwXLFhAhw4d7NexYQRRUlLCokWLOOyww2LdFGMfIyK7VLUivkprLbEeVq2WmDAaxp7Y/4URa0Tk9/JzhURV9aBoCpg4GoZhGDWFbNwK1mjnu6IeIrWfgoZhGEZNIpQwKnsKYKi4CmM9xwpyff9P9uv1np00aL9eryoZPnw49913HwC1eU67osycOZO33nqLOXPmUFJSQrt27Tj77LM59dRTY900w6hpvB4i7hDcFpJCnCu4dThrO8fhNO4nYG60F7KeYy2hX79+iIj/iI+Pp0WLFgwaNIhvv/021s2rlixdutT/fg0fPrxM2uDBg/1pPoYPH17mPY6Li6NBgwb069ePr77a04hHQUEBQ4cO5aijjuLxxx/niy++4Msvv2TUqFGcdtppnHLKKWzatKlMmeBrBB5FRUX75H0wjJqCql4ZeADDcbZZffa2T1TVi1X1RJxltXXAwcA/or2WiWMtIykpiR49etC1a1fWr1/Pp59+St++ffnhhx/2uu6ioiLrCXocccQRdO3aldzcXKZMmcKgQYNYsWJFmTyXXHIJL7/8Mn/4wx/4/PPPWbt2Lbt27WLWrFnceuutTJ06ldNPP53CwsI96m/UqBE9evQoc9i2IsPYg38ADYE3VLXMYh1V/Q14A6iHs6oWFSaOtYysrCymT5/OzJkz+eijjwAnav/5z3+A0h5Rdna2v8zo0aP9vZOlS5fukW/06NG0bduWpKQktm3bBsCYMWM47rjjyMjIIC0tjc6dO/uvF8i3335L9+7dSUtL48gjj2T69On+tJ9++okTTzyRrKwskpOTSU9Pp3v37rz55ptl6njzzTc58sgjqVu3Lunp6RxyyCFceOGF/rYAfPHFF5xwwgnUrVuX1NRUevTowSef7Luh8A8//JBZs2YxapQzG5mXl1fmB8h7773H2LFjefLJJ/noo49YsmQJl19+OY8//jjjx4/nt99+44svvmDWrFmMHj16j/rPOOMMpk+fXuaIj4/fZ/djGDWUU7wwOUy6L/6kaCs2cazFVEUvb/Xq1QwZMoSkpCSaNGkCwOOPP84FF1zAtGnTEBEOPvhgli5dyqxZs/Yof/LJJ5Obm0thYSEzZ87kwgsv9A8P5uTkMHnyZJKTk+nUqRPJycnMmDGDyy67jPHjxwMwe/ZsLr/8cmbOnEmTJk046KCDWLduHe+++y65ubkAjB07ltNOO41JkyZRr149WrZsyQ8//MAf//hHxo4du9fvQSQC3+PAzfFPP/00Z555JjfeeCNPPfUU119/PV988QX33nsvzz77LDNnzqRPnz5ce+21jBw5co9633//fVJTU8nKyuKMM85g5swqNwZlGLWBOl74JxHpE5ggIn2BP3mnUe/ZNHGsZaxZs4aePXvSrVs3zjrrLAASEhK46KKLKlVfYWEhI0eOZNGiRaxZs4bExESGDRsGwDHHHMPy5cuZPXs269ev58ILL9yj/COPPMLChQt5/PHHAVi2bBlLliwBoHfv3qxevZqlS5fy888/s3r1ag4++GAA3nnnHQAWL16MqtK+fXt+/fVXZs+ezZYtW5g+fTqZmZkA3H777agqF198McuXL2fx4sVcddVVqCp33XVXhe7zvvvuKzO/9/rroeb9SznrrLPo1q0b11xzDYmJidx99910794dcHON3333HUOHDgXghRdeoHnz5uTk5PDTTz+xdetWfz39+/dnwYIFZeqOj4+nWbNmZGdns3btWj777DN69eplAmkYezLPCzOASZ7z5e9FZCkwESeeCsyPtmITx1pGQUEB33//PbNnz6Zx48acccYZTJkyhR49elSqvtTUVP9DXkSYP38+PqtD1113HfXr1wcgLS2NQw89dI/yl112GQAdO3b0x61btw5wm8pvvfVWmjdvTkJCAqmpqX7hXL16NeAEtEGDBixevJjMzEy6d+/O0KFD2bx5M2lpaWzYsIGcHGeb+D//+Q9xcXGICC+//DIAS5Ys2WPRSyhatGhRZn6vUaNGEfPPmjWLWbNmUVxcTFZWFoMGla4u3rhxI8XFxRx0kNtzvHTpUo4//niys7M58sgj6dKliz/vjh07SEpK8p9ffPHFrF+/nsWLF7NgwQI+//xzAPLz83nuuefKvQ/DOMB4Ejx/YS5sDRzthb54gBHRVmxbOWoZbdq08c8bhsK3qCPQqHrg3F0wTZo02SvLKD7xTEgo/ar5hiIvvfRSvvzyS0SEww47jIyMDObPn09ubq6/fc2aNWPevHm88cYbzJgxg7lz5/Lqq6/y6quv8sEHH9C7d29/vW3btvUP/QYSasFLMFdddVWZFauDBw+O2HvMycmhsLCQAQMG8Ntvv3HWWWexePFi6tSpQ926dQEnkh06dKBJkybMmTOHgoICdu3axZIlS8jIyGDbtm2MGDGCnj17+us95JBDylzn1FNPpWHDhmzatInly5eXex+GcSChqm957rH+Ttn9j4GGAh5U1beirdt6jgcYPvFYv349ubm5lJSUMG7cuAqX79SpE+npbvj+hRdeYPv27QDs3r2bRYsWRdUW3+KcoUOHMm/ePD777DPq1KlTJs/q1avZsGEDt99+O2PGjGH+/Pn+HtnEiRNp0qSJf3FR586d+frrr/0LWMaMGcNdd91Fs2bNompXRWnfvj0jRrgfpGvXruWZZ54BoE6dOhxyyCF88MEHAJx77rn+dh9yyCHk5+ezZs0aWrZsyZw5c7j//vv9dT766KNlRPB///ufv+cbuIjKMAyHqt6P6y2+gNvT+DvOUfMLQHdVHVaZek0cDzBOPPFEwA2/HnnkkRxxxBFMmTKlwuXT0tL8G/ynT59Oy5YtOfzww2nSpAlvv/12VG3p2rUrAC+//DKdOnXioIMOYvfu3WXyzJ8/31//EUccQbt27fjtt9/KlH/kkUcA+OSTT8jKyqJbt240b96c7Oxsv3jtKwYOHOgfJn3yySfJy8sD4IorruC5555j2rRp3H///VxyySVs376do446irPOOov09HT69evHN998U6bn+Pzzz5OdnU12djYdO3b0GwpIT0/npptu2qf3Yhg1CRFJEJHWItIaWKeq16lqd1Vt74XXqerPlb6AqtbaIy0tTaNl/vz5UZepDvTt21cBbdOmTbl5H3zwQW3evLmmp6freeedpw899JDPzJLm5OSoquoVV1wRsb53331Xjz32WE1PT9eUlBTt2LGjfvDBB6qqOmzYMH99PiZNmuSPmzRpkqqq/vrrr9q/f39NS0vT7OxsHT16tP8++vbtq6qqv/32m1500UXavn17TUtL0/T0dO3YsaM+8sgjWlJS4q9/woQJesIJJ2hGRoYmJydr27Zt9fzzz9dPPvkk7PuQk5Pjb9OwYcPKpPnuP/AeAu/L9z6pqr7xxhv++KeeekpVVXfs2KEdO3bU1NRUHTFihO7cudOfv7i4WL/66iv/+xXIiy++qCeddJJmZWVpcnKyZmdn6yWXXKILFy4Mex/7k5r6/2FEB7BTq8EzPNKB26ZRAhQD71R1/eayKogFCxaYSx6jSli+fDkDBw5kzpw5JCcn0759e4qKili2bBl5eXlcd911NW6Rjf1/HBjUFJdVIrIFqAv8XVWjtoITCRtWNYx9ROvWrfnxxx95+umn6datG8uWLWPlypX06NGDcePG1ThhNIxqyE9eWOUeuK3nGIT9MjaM8Nj/x4FBDeo5Ho/bz7gbOF5VZ1VV3baVwzAMw6ip9Ad+wHnl+EFEJgALgT16RepWtVYYG1Y1DMMwokZEbvIs0uSLSI6I3ODF1xeRf4vIVhHZISJTA8r0FpHZXpmfReTIiqRFYDjQE7cgLgEYCNwGDAtxRIWJo2EYhhEVItIeZ3WmBLgFSASeFpFWwKvAJcArwE3AEq9MCvA+ztTbzTifi2NFJD5SWhTNCjdHWCl3NiaOhmEYRrT4tGMV8CWwFsgHmgNnAW8DdwGvqarP+PcAnOiNVNWROPFsC/QrJ608pJxjr27QMAzDMCqEqi4C7gR64+b4ugFXA429LN1x8347ReRRL66tF67ywpVe2K6ctEjtiKvgEbW/NxNHwzAMI5gEEZkRcFwdmCgijYEbgFnAmcAvwLM4x8PgXERdAEwDbheRUP4Ufb26UMOhkdL2C7Za1TAMwwimSFWPjpDeH2gBvKCq40SkC/AA4DNk/LWqfuCJ6AnAQUCOl9bSC1t4YQ5uI3+4tJhg4lhR+g/fv9ebtG+uN3z4cL9tVN8e1379+jFlyhT69u3L5MmTK1RPZcrsL1SV8ePH89FHH/H777+TlpZGp06duPTSS8u4izIMo9L87oWXisga3AIcgM+91yeKyFDgSpx5t2m4hTnrgWtFJBcYAiwFJuMW9IRLKxcRORs3b9kSZ1YuGFXVE6O5QRtWrUXk5+czYsQIevXqRb169UhNTaV9+/YMGTJkD4e6gXTs2JEePXqU8bm4rxg9erTfoXCwqGZnZyMi9OvXzx/Xr1+/Mk6IExISaNasGeedd57fj2Mgq1ev5rjjjmPQoEG88sorTJo0ifHjx/PYY49xxBFHcMstt1BSUlKmTPA1fMdxxx23L94Cw6jxqOoM4FacED3nhder6i/ARcBvwDNAJnC5qs5V1d3AecAO4CmcGJ6nqsWR0iK1Q0TiRORT4D3gT8ApQN+gox8VW9hTBus51hK2bNnCiSee6PcWX6dOHdq3b8+KFSt49dVX6dKlS1jLJiNHjtyfTa0USUlJdOvWjc2bN7N48WLGjh3LggULmDt3rj/P1q1b6du3L8uXL+eGG27g0ksv9Ttg/vnnn3nmmWf8XjqeeOKJPa7Rrl07Gjdu7D/v1KnTPr4rw6i5qOoTwB7/SKo6D7cpP1SZqUDI4ZtIaREYApxOWf+N/iqjrKsM1nOsJVx//fV+YbztttvYvHkzs2fPZsuWLUycODHicKKv5xTYYysoKOChhx6iU6dOpKSkUK9ePXr37s2vv/4aso6NGzfSqVMnRITDDz+cjRs3Vun9ZWVlMX36dH799Vcuu+wyAObNm+f3dQhwzz33sHr1aiZPnszDDz/Me++9xznnnMPEiRN57rnnOOKII3j44Yd56qmnWLhw4R7XuPfee/2+IKdPn86LL75YpfdgGEaVc2HAa99KVwV+BHxezn8CphIl1nOsBWzbto0xY8YAcPjhh/PYY48hUvojqn///lHXec455/Dpp58C0LRpUzIzM/nhhx9YvXr1Ht7qt27dysknn8z8+fPp1q0bX375JZmZmXtxR5HxzZXWq1ePunXdPP7OnTt55ZVXePTRR+nVqxdnnXUWH330EQBff/016enppKen89prrzFmzBhefPHFPXw93nzzzVxzzTW0aNGCk046iQceeICmTZvus/swDGOv6YwTw0+Ar4F/AqhqDxE5DDfXmQD8MdqKredYC/j1118pKioC4Pjjjy8jjJVh6tSpfmG89tprWbVqFfPnz2fZsmX+YUofO3bsYMCAAcyaNYujjz6ar776qsLC2L9//zJzfMuWLQubd82aNfTs2ZMOHTrw5ptvkpmZyWuvvUZiYiLgHC8XFhbypz/9ibVr1/LRRx9xyimnsHXrVp5++mk2b94MgIjQt2/fPeZgU1NTadGiBY0bNyYnJ4eXXnqJXr16Ea3hesMw9iv1vXAmQcOoqroAGA10BaJ2Z2XiWAsI9Kyyt8II8P333/tf33HHHcTHu/2zzZs3p1mzZmXy/vTTT0yfPp2WLVvy5Zdf0qBBgwpf57DDDqNHjx7+IykpKWzegoICvv/+e/+wbseOHendu7c/fd26dTRp0oSMjAy/yJ511lnUq1fPPwzrY8eOHWWuNWLECLZs2cLcuXNZsWIFd911FwA5OTl8+OGHFb4fwzD2O/lemIfzzAGAiGR5L3fg5iLPjLZiE8daQIcOHUhIcCPk33zzTRmx3NekpzuvNitXruS1116LquzIkSPLzPFlZWWFzdumTRuKi4v5/PPPSU5O5ptvvmHIkCH+9Lp167Jt2zaKiopo0qQJADNmzADgxx9/9OebP38+Y8aMoWfPnv64bt26kZzsVn+LCBdffLE/bfny5VHdk2EY+5XNXlgPt8LVxz9F5ExgsHfemCgxcawF1KtXj/PPPx+AmTNncvfdd/uHWcENk06cOLHC9fXo0cP/+p///Kd/68PatWtZt25dmbxHH3009957LwC33HILo0ePruxtlEtcXBynnnoq//d//wfAp59+ynfffQfAUUcdRV5eHhMmTKBt27YcddRRvPLKKxx66KEMGDCAtLQ0PvroI7p27UpmZibXXnstAOvXr+eJJ54gNzfXf513333X/zo7O3uf3Y9hGHuNby6mMfBzQPxFOEPmPmMCK4kSE8dawrPPPku3bt0AeOSRR8jMzKRr1640atSIvn37Mnv27ArX1adPHwYOHAjAc889R4sWLejcuTNt2rQJuV/y/vvvZ8iQIagqV1111T4firz11lv9w6IPPfQQ4Faznnzyydx4442sX7+ed955h969e7Ny5UpuuukmWrZsSZ06dbjyyiv57rvv/MO/u3bt4tZbbyUzM5PDDjuM1q1b8+CDDwJu2Pfss8/ep/diGMZe8RNu2PRoVf0d+IbQWzpeirpmVa21R1pamkbL/Pnzoy5TXcjLy9PHH39cjznmGM3IyNDk5GTNzs7WK664QufNm6eqqsOGDVPvy+Iv17dvXwW0b9++/rj8/Hz9xz/+oYcddpgmJSVpRkaGHnvssbpo0aKQZYqKinTgwIEKaHJysn755Zch2/jaa6/5rz9p0qQyaW3atNmjHb7rtGnTpkzeIUOG+OuZNWuWqqrOnTtX09PTtU2bNjpu3DgtLi7259+1a5f++9//1l9++aVMPTt27NB77rlHu3fvrpmZmZqamqqHHnqo3nnnnbp58+Zy3/MDjZr8/2FUHGCnVoNneHkH0AY4AzjVO2+N60GWeEcRzuarRFu36H6cn9rfpKena7SrDRcsWBB2s7xR/Zk4cSLnnnsuW7ZsoX79+mRnZ7N161ZWrlyJiDB69Ogyc4pGdNj/x4GBiOxS1fRYt6OyeP4mGwFLVHVDZeqwYVWjVnHCCSewcOFC7rjjDrKysli4cCG5ubmcc845/PzzzyaMhlGLEJHUUPGqulhVv6usMALWcwzGfhkbRnjs/+PAoKb0HEVkNzAdmAh8BUzXcuyxVhSzkGMYhmHUVJKA471jGM658tc4ofxKnSH0SmHiaBiGYdRkAlen1gFO8w5EZBMwCSeUo6Kp1OYcDcMwjJrKZbhtGoEeESTgaIRzhfV8tBVbz9EwDMOokajqW8BbACLSlLJ+HH2T45WyqWniaBiGYdR4VHWdiMzHWctpArQEMipbn4mjYRiGUSMRkSMo7SkeDwS6BPL1GNdj/hwNwzCMA4ifKXVV5RPDlTgxnApMUdVFlanYFuQYMcPnx3H48OFVUt/SpUv9de5LA+i1lar+PAxjP7MR+BvQU1UvVdVRlRVGqAbiKCK9RWS2iOSLyM8icmSYfBp0fLSfm1rtyc/PZ8SIEfTq1Yt69eqRmppK+/btGTJkSEiD4TWV4cOH+x/kgSQnJ/t9QzZuHLWHGsMwokBEbhKRpd6zO0dEbvDilwY9q2cFlAn7vK+oFgSxk7IrUx8AVojIEhF5VUQGi0i7ytxfTIdVRSQF51YkD7gZuAcYKyLtw1g5eB8Y672O2gXJfmfLGhhxIdz8LjRoVn7+vbnUli2ceOKJzJw5E4A6derQvn17VqxYwauvvkqXLl1qvWWTrKwspk+fHutmUFBQENFxcyypzm0zag6e7dIRQA5wC3AX8HRAp2Uqpdsntnhlwj7vgcRwaeVYvKkPHAn08Y7jgAZAO6AtcIV37dWq2iqae4x1z3EA0BQYqaojgVdwN9QvTP75wCeq+o6qfrN/mrgXjH0AFn4DY+/f55e6/vrr/cJ42223sXnzZmbPns2WLVuYOHEiXbp0AUL3uiZPnuyPmzx58h75vvjiCw477DDS0tI4//zzyc3NZcSIETRv3pzGjRtzww03lPEfGWp4rl+/fogI/fr1C3sPO3fu5Mwzz6Rt27akp6eTnJxM+/bt+fvf/05BQYG/nvvuu2+Pa40ePXqPYdVVq1YRHx+PiPD+++/7y/z444/+fNOmTQOcr8qrrrqKFi1akJSURJs2bbjzzjvJz88nEtnZ2YgIl112GbfeeiuNGjXy+8MsKCjggQceoEOHDiQnJ9OwYUMuvvhiVq50v+t2795NSkoKIsIbb7wBwPjx4xERUlNT/fd83nnnISIMGjQIgM8//5zjjz+eJk2akJSURN26denTpw+ff/65v12B78Vjjz3GmWeeSVpaGrfffjsAX3/9NUcccQQpKSl069bN/z4YRgXxaccq4EtgLZAP7Pbic4Dx3rP6v15cpOd9tFoAgKoWq+qPqvq4qv5RVRsCRwD3Apso7VU2j/YGY70gp60XrvJCX2+wHc78TzB/A+4VkeXA/6nqp8EZRORq4GqAxMREclasBqBBvbokJyWydsMmANJSUmjSqAFLV64BIE6ENi2zKC4uJt97KCUmJFBSovD6TcQtm+1me0UItEcrQedxIuiCrxEtKW3UF8/DF8+jEgeHHgcISuQ6ilt3peiyfwGQlJhIUXGx3+lwQnwCoBQVux9UO3JzGTNmDABdu3blwX/8g8TERPILCgHl2N69SUpMpLCwyF8GoLi4mKLiYgoKC/1xBYWF5BcUUByQ79xzzyUrK4u8vDzee+895s6dy9KlS8nKymLNmjU8++yzHNaxI1cPvZq4OAmo37U3v6CAkoD7KygsQgPen5KSEvILCti6bRvjxo2jadOmtG/fno2bNrFkyRIeeOABduzYwcOPPEKHDh1YsmQJq1a5r8wxxxyDiJCZmen/3Hx1NmrcmBNOOIEvv/ySt99+m4GeuLz11n8AOPjggzm6e3dWr1nDsb16sWzZMtLT0zn00ENZtGgRjz76KHPmzOGDDz8kLi6OhPh4/3slCElJif7r+d7/9u3bk5aeTn5BAeecfTbjx48nLi6Ojh07smrVKt5++22+mTaNH374gczMTHr27MmUKVOYOnUq519wAV9//TXghPPb777j+OOP55tv3O/A448/nqKiYubMmcP3339Py5YtadGiBUuWLOHrr79m0KBBfPvddxx91FEUFpb+WLn33ntJSUmhXbt2iAirVq3m9NNPZ8eOHaSkpLB7dz6nn366P7/vOxL4Ofn+F4qKislZsbrC/0+r123wvofQomljduzKY1vuDgAa1q9HQkI86zY6Z+7pqak0yqzHslVrAYiPj6N182asWrueAu9+WjZrwvYdO9m+w9lMbpRZHxFhw6YtANRJT6NBvQxWrHZOuRMS4mmV1ZQVa9ZRVOTuq1XzpmzZlsuOnbsAaNywAarKxs1bAahbJ526ddJZudY5lk9KTKBFsyYsX73W/51u06IZGzdvY2deHgBNG2VSVFTMpq3bAKiXUYc6aamsWufsXicnJdK8aWOWrVzj/1/IbpnF+o1b2LXb6Umzxg3JLyhky7btANSvm0FqSjJr1m8EICU5mawmDf3PNIC2rZqzZv0mdns/4rKaNCJvdz5btzvn3ZX9nIAEEZlBKaMCLcyo6iIRuRN4GFiIcw91papu8H54Xw5cISIbgLtU1Sd2EPp5nxEhLZQWlEFEGuF6jsd7YVecgCu1ZJ+j7yZCWUN/FGdgtjHwOPC2iDRV1V2BmbwPcBQ4w+NtW5X9wVDeeXx8PMkBw05xcUBcPAT0tILnuvY4P/gYWPc75G4ELQGJg4xGSLOD/PUIkeuIj4sjPqAdiQl7flTx8fEAzP79d3/PrU+fPv72Jwc8vAESExNI8Mr4ysfHx5OUWJovKTGR5KQkf90Azz//PJdccgnHHXcc06ZNY8GCBXzzzTf06tWLdu3asWzZMqZOmcJ1114b1L44rx1JxAXcX1Ji2XuJi4sjOSmJxo0aMW/ePDp27OhPu+yyy3jzzTd57733eOKJJ3jxxRcZPny4v/f4/fff+/MuXbp0jzr/9Kc/8eWXXzJ+/HgK8vOpU6cO77/vRuavvPJKkpOSePmll1i2bBmZmZnMnTuXrKwspk2bxnHHHcdnn33GjB9/pHfv3v57CcePP/5I165dKS4uZtq0aYwfPx6ACRMmcMopp7B161Y31L18Oa+8/DL33HMP/fv3Z8qUKXz33XckJyUxbdo06taty/bt2/nh++9p2aIFa9c6sTjppJNISIjnvPPOY+jQodSvXx9wQ+pt2rQhNzeXj8eNo/vRR5MY8B63a9eO7777jvr161NcXMz999/Pjh07/D3nI488kpdffpmhQ4cC+L8je35OTmwC/2fK+39q3rTs3G9mUiKZ9etGLBN83qJZkzLnDRvUo2GDemXi6qSVdc4QXEerrKZlzhtn1qdxZv0ycRnpaRHraN287NRIk0YNcCN4pdTNKGurO7iONi2zypw3bZxZ5jw1JZn6detErCP4PKtJwzLnKclJNKhXdntftJ8TUKSqRwdH+hCRxsANwCzgPpxd02dFZCLOYs0iIAV4BHjRi9+jGi8M9byPlBbYjhdwYtghRPlKCyPEXhxzvLClF7bwxXvj0yWqWgCgqnf6ConIacDZQCvch7BvufLJ6MuMuha+HAWJKVBUAD3PgaEjq7xpwB492arGN5yXnZ3NtGnTaNCggV8s2rRpw7Jly1i3bt1eXyc+Pp4333yTsWPHsmzZMv+wIsDq1asjlAzPWWedRf369dm6dSvjxo2jTZs2rFy5kri4OC6//HKgVGA3b95M8+Z7jr5Mnz7df7/h6N+/P127dvXfR6Bon3rqqSHrBPzDzPPnz2ft2rXMmDGDSy65hHHjxvHNN9/4FxbVr1+fI444AnDDtYMHD+bbb79l06ZN/hEFCP0+XXHFFX4hjY+PZ86cOYDr5R55pFvzcMEFF/jF0YgB+3F9QhXRH/e8fkFVx4lIF9ximF6q+g9fJhHphpuTPIQIz3ugboS0SFxNeBHcAUzBM0JegXsqQ6zFcQJug+a1IpILDAGWApNxHpznAZ1F5HTgUi++AW58egPlv3GxY9s6OOXPcNLVTiS3rNlnl+rQoQMJCQkUFRXxzTffOC/WYUQyML64uJj4+Hi2bdsWsf66dd33NsHrvfrOA+sL5foscGi2vGsAPPLIIzz88MOAE91mzZqxcuVKVq1aVUYAoiElJYXzzz+fUaNG8c4779CmTRvA9cJatmxZpu116tShU6dOe9ThE5ZINGtW9oEW+H74hn4Dad26NQA9e/YkNTWVvLw8nn76aXbv3s1xxx3Hxo0b+frrr2nY0PUK+vTpQ1yc64kPHDiQxYsXk5CQQJcuXUhJSWHmzJkUBA2Hh2ubUQ156y5Y+LVbn7CPfkRXMb974aUisga4xDv/VUQ+wT3bE3DDq3nAHGAz4Z/3iRHSysP3z5UPfEepGP64N+6rYrogR1V344zC7gCewr0554W4oWVAFvAYbt5xBnCGr1dZLfnrB3DVc5B9uAv/+sE+u1S9evU4//zzAZg5cyZ33313mQUyU6dOZeJEN6rRpEnpENVvv/0GwIcfflil7fFdw1f/kiVLmDt3brnlfL2pQw45hKVLl/Ltt99y+OGH75EvLa10+Ksi/joHDx4MwBdffMG7774LuCFVH8cccwzghP7NN99k+vTpTJ8+nUmTJnHbbbdxzjnnlHuNYHx1Atxyyy3+Or/77jsee+wxrrnmGsBtP+nZsycAI0e6h+Jxxx3H8ccfz+bNmxk71g0B9+/fH4BNmzaxePFiAO6//35mzZrFO++8E9WIQefOnQH3ucyaNQuA9957L+p7NPYCVVgxHy5IhPMEprzu4r543p1fHNKHb7VBVWcAtwLJwHNeeD3uGR4P3I8bUl0GnKWqqyM976PQgmBm4KbcTgEaqOoJqvoPVd17v46qWmuPtLQ0jZb58+dHXaY6sHnzZu3WrZvihhg0IyNDu3Tpog0bNlRAR4wYoaqqCxYs0Li4OAW0RYsWeswxx/jPAZ00aZKqqg4bNswf5+OKK65QQNu0aeOP69u3rwLat29ff9xFF13kL9unTx9t2LCh/xqB+Xx5hg0bpqqqd999tz8uOztbW7RooZmZmXu0Y9y4cf64Nm3aaI8ePfS3337TnJwcf/xrr71W5v3p0KGDP61+/fqal5fnT9uwYYO2atVKAU1MTNQuXbrowQcfrMnJyQpoTk5O2Pe9TZs2CugVV1yxR9qAAQP812zfvr127txZMzIy9mjf/fff78/XtGlTVVWdPn26Pw7QmTNnqqpqSUmJtmzZ0t/Wzp07a4MGDTQtLa1MOyK9F2vWrNH09HQFNDU1VTt27OgvH/h5hKKm/n9UC4oKVedOVh19i+r1B6ueizsGZ6pekOheX5ym+tQlqpvXxLSpwE6tBs/wWB6xHlY1qogGDRrw7bffMnLkSN59910WLFjAr7/+SlZWFgMHDuSUU04B4NBDD2XUqFE8+OCDrF27ls6dOzNy5Ej+/Oc/V1lbnnjiCbZv386UKVPIycnhjjvu4NNPP2Xq1MjmDe+++25WrVrFuHHj2L59O1deeSWpqak8+OCDZfINHDiQoUOH8sEHH7Bs2TKWLVvGrl27qFOnTpiaXe/xrrvuAtz8WkpKij+tUaNGTJ8+nWHDhjFhwgQWLFhAZmYm3bt35/TTT6dp06bhqo3Ihx9+yKOPPsrbb7/N77//TlpaGu3ateOkk04qs6XF1ysE/HObRx55JGlpaezatYsGDRr45zN921Kuv/565syZQ3FxMW+99RbXXnsty5Ytq1C7mjVrxvjx4/nLX/7CwoULiYuLY9y4cZx88smVus8Dlev7f1JunmTZxWGJM+mS9AOdk2aQHpdLoSbwa+HhzCm4lrkF3Tk1bwy9U/5LXFIKFO6G1Lo1Zd6xWiEimUBP3KLNGao6b6/qcz8Saifp6elakWG3QBYsWFDrN8sbRmWx/49SwoljvbhNdEn6ni5JP3BI4mwSpYidJRnMLTiaOQU9WFB4BPlaOjVwVcZDbC9pQJ9nHy5dn7APp2EqgojsUtX08nPGHm/x5pPAn3BDugB/BVYDD+FGRPqo6qqQFYTBeo6GYRh7hdIifildkr6na9IPtE5cAsD64iym5g1kdsEx5BQdRgnxIUu/nHs3AH186xOMCiMi8cBnOK8cwds/JgCv43RuEPBCNHWbOBqGYURLYQEdEmfR1eshZsZvoESFpUUd+GjnFcwpOIZ1xS3Zi212RsX4E86Kzh5DoKq6TUS+xe2DHICJo2EYxj5g51aYOQF+HAczJ3BDve0UaBILC47gs10XMq/gaHK1QbnVGFXKpV6Yj9tPGbwPZiauV3lwtBWbOBqGYYRj/VKY8bE75k+B4iKo1wR6nccLH2WxqOBwCkmOdSsPZLrieo1vqOoLIhIsjuu9sMbZVq2WqIbfRG8YByq1efGen5IS+P0nJ4Y/joPlzpoQLTvCoNvg6D9A+x4QF8fcMeWvVjX2Ob6VTeGWavvs6KWESQ+LiWMQiYmJ5OXlldlobhgG5OXlkZiYWH7GmkbBbpg70eshfgJbVjt7yIcdD5c/7gQxK+pROWP/sAnnzaNzmPSTvHBDtBWbOAbRpEkTVq1aRYsWLUhNTbUepHHAo6rk5eWxatWqSu/5rHZs3wg/j3eCOOu/kL8TUurAEac5MTzydMhoWH49Rqz5CTgDOE9Efg6IP0REXgO644ZdZ4QqHAkTxyB8dkNXr15NYYArJ8M4kElMTKRp06Zl7OrWONYsdkOlMz6GhdOcx5zMFtD3cieInftDos0f1jDewIljHM6MHLglwsFW9P8dbcUmjiGoW7duzX4IGIYBxcWw5PtSQVy10MW3ORzO+ZsTxHZHlnFHZ9QsVHWMiFwOnE6pucVgxqvqR9HWbeJoGEbtYfdOmPOlE8SfPoXtGyA+ATr2g1P/D44eBI3bxLqVRtVyNvAEzn1VoKYV4XxL3lKZSk0cDaOCVMSWZkV5dtKgKqvrgGfLWvj5UyeIs7909knT6kG306H7H908Ynq98usxaiTqvDNdLyJ/w9lWzcS5x5quqlsrW6+Jo2EYNQtVWDnf227xsRs6VXU9wpOudoJ42PGQUAtX1hp+RCQD594K4FdVfQT4vKrqN3E0DKP6U1wEC79xYjjjY1jnfIVyUHe44H43f9i6i80fHkCoaq6IXIozNv6vqq7fxNEwjOpJXi7M+twJ4s/jYecWt5q084nwx7/CkQOhYYtYt9KILSuAbJz5uCrFxNEwjOrDppWlw6XzJkFRgdtvePQfoPsfoOspkBreb6dxwDEGuAM4Gfh7VVZs4mgYRuxQhaW/wIxxThBzvH3cWe1hwF+cIB7Sy604NYw9eQA4FjhORMYADwMLVTVvbyu2b5xhGPuXwgJnxNu3/3DTCjdXeEgvuPRR10ts3sHmD6s5InITcBOQhXMs/ISqPuOlpQC/AIcAz6nq9V58b+B5oAMwD7hKVX8uLy0Cub7mAOd4RyjLZqqqUemdiaNhGPueHVtK3T3N+hzytkNSKhx+ClxwHxx5hvN2YdQIRKQ9MALIwe0jvAt4WkQ+UtUVuCHOlkFlUoD3gTzgZuAeYKxXV2K4NFUtjtQUym7+r7JfVHsljiLSEDgf6AiUAHOAMaq6vQraZhhGTWZdTql3iwVToaQY6jWFY893vcMuJ0FyaqxbaVSOOC9cBXwJXAk0AnaLSFecwP0deCygzACckfDbVXWkiDQD7sU5K64bIe2rctqyT4YYKiSOIvK09/JDVZ3kxZ0BvEWpSxAfD4jImar6fdU10zCMak9JCfw2o9T/oc/dU6tO8MfbnSAefAzExUWux6gOJIhIoLHuUao6yneiqotE5E68OT5c5+hKnJeM8cBzwI9Bdbb1wlVeuNIL21GqI6HSIonjfRW6m0pQ0Z7j9bhu61JgktcNHgP4fvYFdmmbAh+LSCdV3ViFbTUMo7pRsBvmfOXE8KdPYMsaiIt3m/CveMIJYrODYt1KI3qKVPXocIki0hi4AZiFE6hhwLM4AcwGrgK6eNnrefn3qMYLQ9lDjZTmR1VjLo7B3IoTRsXdRHC3thFwHXB/5ZtmGEa1ZNuGUndPv/wX8nc5d0/dBjgx7DbA3D3VfvoDLYAXVHWciHTBrRw9H2iMW4zj41LcPsTx3rlvLtK3STUHN6waLi0mVFYcTwh4/TbgG3a9EbjQe30GJo6GUTtY/Wvp6tJF3zp3Tw1bQr/BThA79TN3TwcWv3vhpSKyBrjEO78YaO+97gQMx5l0ex63AnU9cK2I5AJDcKORk3ELcsKlxYTKimNLXK9xlqpeEhB/sYgcChyBW8JrGEZNpLgYFk8vFcTVi1x89hFw7r1OENt2s+0WByiqOkNEbsUNrT6H28pxvar+gtdrFBHftNpvqvqTF3eel/8pnFgO9VajFkdIiwmVFUffOPAXIdI+x4ljWiXrNgwjFuzeCbP/V+ruKXcjxCe6XuGAG+CoQdC4daxbaVQTVPUJnKuocOmTCZpyU9WplM5FBucPmxYLohXHg0SkD7ABaEVoe3Y+ywSb9qZhhmHsB7ascUL44zjnB7EwH9LrO3dPR//B3D0ZByzRiuOfvcNHuxB5Onrhukq1yDCMfYcqrJhXuv9wyQ8uvnE2nPxnJ4jm7skwohbH4AmGE8okOgsIp+KGXYP3uBiGEQuKCp27J9/+w3XeWoqDj4ELH/TcPXW2+UPDCKCi4jiVMPtNPPM+i73Tq4D6Xt7xofIbhrEf2LXdmWmb8TH8/Fmpu6cuJ8Ef74CjBkJm81i30jCqLRUSR1XtV8H6fgHO8l7/tzINqi5c3/+TKq3v2UmDqrQ+w9iDjStKe4dzJ0FxIWQ0gu5/dL3DriebuyejViIi2cBfgONw+ywfAr7HLQ4FeCvala9VanhcVb+uyvoMw4iAKiydVbrdImemi886BM64yQniIb0gPj6WrTSMfYqInAW8CaRQaog8A2eoZrR3vgKYFE295pXDMGoShQUwf3KAu6eVnrunY+HSx5wgtugQ61Yaxn5BRA7B2fhOIWjqT1W/F5GVOGs7g9gf4igiTXEWEY7BzTFuwFkyeFNVQ23vMAyjsuRuhlkTnDPgWRMgLxeS06DrKXDBA567p1CmKw2j1nMbpcK4ErfFMJApOK3qFW3FUYujiNwD/A1Iouzq1YuBO0VkgKouibZewzACWPd7gLunr527p/rN4NgLofsfoPOJ5u7JMOBEPGttOAHcHZTu06IWRElU4igiLwBDcd6X/wlMADbizMldAVyO88hxhKoWRNsYwzgQqCub4e994eZ3oUEzF1lSAr/96HqHMz6GFXNdfKvObnVp9z/AQd3N3ZNhlMUneuNUtUD23I5U6IVRe9KusDiKyM3A1cBvwImqujwgeTHOldUyXK/yAhH5D86b8w+q+nm0DTOM2sppae+6fYfv/t2J3o+eu6etaz13T31g8Ahnrs3cPRlGJApwRsvDWb33/QMF9yjLpaLOjpvirKvvwm3y7yYi/UJk3YIbah0A/IwTx9XeXsiiaBtnGLWJEQ3PIVG8H7IKfPWSOwB6ne+E8ogBkJEZszYaRg0jB2eP9XwReTgwQUQ6AOfi/tsWhygbkYr2HC/ELY19WFV/F5HxRPa6cZCqzhORV3G9zQtwK4oM44Bl2OaXuDTjKQ5LnOmM0cQlQMc+cN2r0LhNrJtnGDWRL3Di2A5YFBB/Pc6/pM/vcCgnGRGp6ATGH7wLvBHQoKW4XmIJzg9XiXe+FJjm5XvZizsn2oYZRm0jO3ERHRI9H7AJyc4nYvMOJoyGUXmewq2BAciidDtHG5ww4qU/F23FFRXHg4AdqrrQO/8fkA38G8hU1SygIU48W1PqoPJnYCdwdLQNM4zag9I/ZRxXZTzCbk1jev6J8PD3cMqf3TyjYRiVQlVXAhdR6g1KgsI84CJVXR1t3RUdVm2K20Pi4yYvvFlVc71GbheRm4DLcA4wP1ZVFZF1VGIZrWHUBoRizk1/mb6p45mV34vXc2+hkGR6ZR8OV0X9Y9YwjCBU9TMR6Uip+bhMYDPwDfCMqi6rTL0VFcdc3JyjjwZe2BK3CMeHzxNq4IqCDNxCHsM4oEhiN1dm/IsuyT/w1a4z+WjXYLTCgzWGYVQUb/fEbVVZZ0X/U3OAxiLibcriB1y39SMRuUZEThaRPwMf4MZ8fwAQkcZAI2B5iDoNo9ZSVzZzU7276ZQ0g3d3/JkPd/3JhNEwqhgR+VFErhaRjPJzR0dF/1t9K318C2seANYAbYGRwOe4Cc+2wFrgQS/fWTgRnRiuYhHpLSKzRSRfRH4WkSMj5G0sIhtFREWkSn8lGEZV0Sx+ObfV/ytNE1Ywavs9fL379Fg3yTCqHBG5SUSWes/uHBG5wYv/XkRyRWSXiMwQkT4BZcI+76PRggCOAp7HbRl8RUSOrar7q6g4vo5bjfpXEanjTW4eDbyKE8NiL3wNOEZVV4lIGnAnrif571CVes6R38cNvd6Mm9scKyLh3Ag8RekKJMOodhyS+Au31rudeIoZsfUR5hZ2j3WTDKPKEZH2wAicLtyC24j/tIi0Ar7Fzf89gHMZ9bJXJuzzvhJaEEw6MBj4WkTmecLdcG/usULi6NlKHY2bU/yPiIiqrlHVq1S1haomeeEQTxjjcMKZDYxR1V/CVD0A9yaMVNWRwCu43me/4IwiMgBnWf3RqO7QMPYTPZK/4v/qDmdLSWP+te2frCw26zZGrcWnHauAL3Gdo3ycJZpbgE+Ar7y4Ei9vpOd9hbUgiE8pNREn3nEo8DiwUkTeFpGTKnOD0dhWvRFn2PUMYKqIXKGqvwdn8pxOvgicjDP6ek2EOtt64Sov9K2IbYd7Y3111gFeAO4CdkRqpIhcjTM8QGJiIjkr3AreBvXqkpyUyNoNmwBIS0mhSaMGLF25BoA4Edq0zGL1ug3kFxRy3j0H8cVLK2jTOYMOveoDMPO/G9m5rZDjzs8CYMX8Hfz02QbOvM3dRt6OYj59aimnDG1FvSZJAEwYuZz2x9Tzt6NRZn1EhA2b3DqmOulpNKiXwYrV6wBISIinVVZTVqxZR1GR883ZqnlTtmzLZcdOt66pccMGqCobN28FoG6ddOrWSWfl2vUAJCUm0KJZE5avXktxsftetmnRjI2bt7Ezz614btook6KiYjZt3QZAvYw61ElLZdW6DQAkJyXSvGljlq1cQ4m6rUPZLbNYv3ELu3Y7S0zNGjckv6CQLdu2A1C/bgapKcmsWb8RgJTkZLKaNPTfO0DbVs1Zs34Tu/Od85asJo3I253P1u25lfqcAFo0bcyOXXlsy3VfjYb165GQEM+6jZsBSE9NpVFmPZatctsm4uPjaN28GavWrqeg0BluatmsCdt37GT7jp1hP6eUOvEMujEbgB1bCpkwcjkDrmtNnfoJZM94ljY/v8Dqet35/axnOCk5g+kfriM+Ueg+0Jl1XDJjG4t/2MaA61qTs2K1fU776HPaX/9PPc9qSquOznn0N2PWkF4vkW6nNgJg0XdbWTY3l1OGOicRm1bnM/G1lZx5W1sSk52ujH34N449N4vm7dMAyNudX20+JyBBRGZQyihVHeU7UdVFInIn8DCwECeAV6rqBhGpj/PUBLAVuMrXXC8M9bzPiJDm14JgVPUPItIAOB/n/OI4SrdxJHvx54vIUlWN6teqqGr5uXyZRZoAH+NcVRXjfjFMw/1qyAR6A6d4jZoDnK6qq0LXBiJyC07hL1HV/4jINTgRHKqqLwfkewBnBuiPwJm43uMjwGOqumWPij3S09N1586dFb6/QK7v/0mlyoXj2UmDqrQ+Y/8T6juRQCEX13mGY1Im8+3uk3hnx3WUVOA3p30faj61+RkhIrtUNT1CemNgJs4AzH3AMOBgoCNOD/rjenCPAd+p6gmRnvdA3XBpgVpQgXa3wrmouhjojJvWE0BVNSqv31F55VDV9SJyPG48+XacndVTAxoAbmvHQ8C/VDUvZEWl5HhhSy/07YfM8cagSzzvHq1wb3SgeaA7cQYGHsQwYkCq7ODqug/RPnEun+y8lP/mnUdZL26GUWvpj3tev6Cq40SkC26OsZeqvoczFPM/ETkX6C8ijYjwvMeJY7i0CqOqK0TkWZxA/43S3mrURO3PUVULgcdFZARumLUTzjrOZlz3+htVLa5gdRNwvzyuFZFcYAjO/NxkoAiYh1P/Z3Fjy+DGoP8Pt8hnbLTtN4yqoGHcWq6tez8N49cyOvcWZuT3i3WTDGN/4ptSu1RE1uB6awDNReQV3KKcVsCxwDpgE5Gf94kR0srFW7hzGnApztxpyt7cHFRCHH2oagluSHVaeXkj1LFbRM7DbQN5CieGQ1W1ONAvl6rOAGaAf/4RYE6AOTvD2G+0SfiVa+o+QDzFPLftfpYUdY51kwxjv6KqM0TkVpw1tOeA1Thj3z/ghkkvxi3G+Qa4Xd38XdjnPVAcIS0sItIDJ4jn4/bUQ9nhG8UJ7EvR3mOlxTESnoD9RVUfKi+vqk7FWVUPjg85PqWqo3ErZw1jv9M16TsGZzzO9pIGjNw+jPXFLcsvZBi1EFV9AngiRFLYX4vhnvflpUXgO8pO6/lYg9uC+HKohaMVoUrF0SeKuKW8DXBzj4ZR81FnPPys9FdZVtSeF7f/jR1aP9atMgyjlGLc0O3LwPgopvdCUmFx9CZc/45bjbQReMu3tFdEEnDGyO/EiaJQ6jrEMGo2xcXw+s2cU+eVMsbDDcOoFuTg9tW/pqprqqrSComjiLQBvsbtRfF1X48TkeY4Kwn/w5nxMVE0ahe7d8KTF8FPn5jxcMOofpykqmHNk+4NFe053oRbaquUip8Af8X1JI8OSBPcxs9nqrCdhrH/2bIGHhkEOTNhyLN8+Gjr8ssYhrHf2FfCCBUXx/6UCl8BzkpNJs7O6TkBaRuBJ3E+tHJD1mQYNYEV8+Ch0yF3I9wxDo4aCI9W7aZvwzCiQ0Re9V6+o6pfBJyXh6rqkGiuVVFxzPbC2UAfz7HxX3BC6BtKfQr4m6pWziSNYVQX5nwF/zwbktPgvqlw0FGxbpFhGI7BOL2Zi/MW5TuPhE+johLHik6e+PYWfqSq273Xr3mhevE3mzAaNZ5Jo+Efp0GjVvDQ9yaMhlEzkDBHpalozzEOJ4I+YURVcwM26v+wN40wjJijCu8Og/cfgC4nwa1jIb1erFtlGEZZluO0aFvQeZUT7T7Ho0Xk8hDxh4eKV9WQfhwNo1pRmA/PXwVfvwn9r4SrX4SExFi3yjCMIFQ1O9J5VRKtOF7gHYFImHgI4+TYMKoNO7bAv86GeZPhwgfh7LtB9mo0xjCMWkBlNmwFjucGb+2QgNeGUb1ZlwN/OxYWfQt/eRPOuceE0TBqECJSIiJFnjusUOlnisjHIjIu2rqj6TmGempUNM4wqheLf4BHB0FRIfztC+jUN9YtMgyjckTSnIOAgVRiXrKi4nhltBUbRrXl+w/h6UugfjO4bwK06BDrFhmGsW9Iq2zBComjqr5e2QsYRrVBFT57Cl6/BQ4+Bu74GOo1iXWrDMOIgjCLQkMtFk3D7YMEZ5Q8KvaJyyrDqHZ4xsOZ8Az0OBtueMNt8jcMo6YxmrLDpJEWhfpYF+1FKmp4vDL+sFRVD6pEOcOoWgKMhzPoVrj0MYgz4+GGcYCgwKfRForGfFwoh5LlNcgwYsuWtfDIQL/xcE77v1i3yDCMvcenRRp0HkwBMA64I9oLRDusWlHBsxWrRuwJZTzcMIyaTlsvFOB3nC79A+fkOJBCYL2qFlXmIhUdW1oe4thKqQgGpy3zQsOIDXMmwt96Q1GBMx5uwmgYVYqI3CQiS0UkX0RyROQGEWkvIpNEZJOI5IrI/0TkoIAyvUVktlfmZxE5siJpgajqMu9YSqnmLA2I9x2rKyuMUEFxVNVsVW0beAAPBaS3DXVUtlGGsVdMfh3+cSo0bGnGww1jHyAi7XGO7kuAW4BE4GmgJ05XhuGcU5yE16MTkRTgfSADuBloCowVkfhIaZHaEaBNr1T1PdpqVaP2oApjhsPY+814uGHsW3wdq1XAl7i98I2AL1T1DV8mEbkE6OSdDsCJ3u2qOlJEmgH3Av2AuhHSvqpIg0SkBdASSA6VrqpTo7g/E0ejllCYDy8MhalvmPFww9h7EkRkRsD5KFUd5TtR1UUicifwMLAQ14O8UlX9WyZE5GggE9cjhNK5wlVeuNIL2+F6jOHSIoqjiPQBnqVUhEOhRKl3Jo5GzceMhxtGVVOkqkeHSxSRxsANwCzgPtww6rMiMlFVV4pIB9wq0aVevpDVeGGohZ6R0gLbcSjwXyCJKl4Iapu9jJqNGQ83jFjQH2gBfKCq44APcL2/XiLSEZgCFAEnqOoar0yOF7b0whYB8ZHSInETZYdRA51hwF5sKayoEYBXQ0R3KiddVXVIZRtmGOVixsMNI1b4DMNcKiJrgEu88/XAZNxw6t+AHiLSQ1XfASZ46deKSC4wBNeznIxb0BMuLRJ9cAK4Ajf8eqV3fgZwEXAp8CrwRrgKwlHRYdXBhFdgAa4IEae4GzSMqqeM8fDPoMWhsW6RYRwwqOoMEbkVN2T6HLAauB737G/sZXs4oMg7qrpbRM7z8j8FzAOGqmoxUBwhLRKtvPBDSucpUdUJwARvkc6VuJ5tVOztnKNZwTH2P+OfNOPhhhFjVPUJ4IkQSWHnNbwVo12iTYtAkheuxQ3jugaIJKtqPjAJNwR8N/BZNBVHM+coURyGUfUUF8Orf4HRN0P3M2HYRBNGwziw2eqFiUBuQHwfL+zshYdHW3FFe462od+ILYHGwwfe4oyHx0fcH2wYRu1nA25/ZQPg64D49z2HGb6e6L5xdqyqy6Kt2DCqDDMebhhGaOYAHYGDgenAdtyq2To4YfStf4nKAADYVg6jurNiHtzTE1YtcMbDTRgNwyjlC+AnIMGbYxxG6dSeL8wF7oy2YjMCYFRf5kx0m/uTUp3xcLORahhGAKr6Gs6Gq+/8KRHJwTk+bgQsAp5U1ah9Eps4GtWTya/DC1dB8w5w12fQuHWsW2QYRg1AVT8GPt7bemxY1aheqMK7w+C5wdCxLzwwzYTRMIz9jvUcjepDYYHrLfqMhw99ARKTyi9nGMYBgYhMrGRRVdUToylg4mhUD8oYD38AzjYbqYZh7EE/ot+W4VuxGhUmjkbsWZcDD58O6353xsOPv6T8MoZhHMjs81/OJo5GbDHj4YZhVJyp7CezpSaORuz44SN46mIzHm4YRoVQ1X7761q2WtWIDeOfcnOMbbrCQ9NNGA3DqFZYz9HYvxQXO48aE56GY85yc4zJabFulWEYRhlMHI39x+6dbhh1xsdmPNwwjL1GRMrz9+hDVTUqvTNxNPYPZjzcMIyqx7dNo8pXr5o4GvueFfPg4TNg+wZnPPyogbFukWEYtYdwwqjlpEfExNHYt5jxcMMw9h33hYhLBtoDg3BOkCdS1tdjhYj5alUR6S0is0UkX0R+FpEjQ+RpLCKzRGSniOSKyBQR6RyqPqMaMfl1+Mep0LClW5FqwmgYtQYRuUlElnrP7hwRucGLf1pE1omIisinQWXCPu8rogXBqOp9IY67VfU8oDuwE+gBvBvt/cVUHEUkBXgf55zyZqApMFZEQq3SmABcBzwP9AGe2F/tNKJEFcYMDzIe3ibWrTIMo4oQkfbACKAEuAXXQ3taRFp5Wd4JUSbs8z5KLagQqjoH+BJIBx6Itnyse44DcG/CSFUdCbwCtMXZz/OjqhuAvwGf4brI4D4Uo7pRWADPXgHv3eeMh9/1GaTXi3WrDMOoWnzasQonQGuBfGC3qv4FJ5zBRHreV0gLKkFzLzwh2oKxnnNs64WrvHClF7YDvgrK2wWYGZD/plAVisjVwNUAiYmJ5KxYDUCDenVJTkpk7YZNAKSlpNCkUQOWrlwDQJwIbVpmsXrdBvILCjnvnoP44qUVtOmcQYde9QGY+d+N7NxWyHHnZwGwYv4OfvpsA2fe5m4jb0cxnz61lFOGtqJeE+dNYsLI5bQ/pp6/HY0y6yMibNi0BYA66Wk0qJfBitXrAEhIiKdVVlNWrFlHUZFbpdyqeVO2bMtlx85dADRu2ABVZePmrQDUrZNO3TrprFy7HoCkxARaNGvC8tVrKS52vyHatGjGxs3b2JmXB0DTRpkUFRWzaes2AOpl1KFOWiqr1m0AIDkpkeZNG7Ns5RpK1M1rZ7fMYv3GLezavRuAZo0bkl9QyJZt2917HF9ExguXE79gClsG/JXdZ9xOVmKS/94B2rZqzpr1m9idnw9AVpNG5O3OZ+v23Ep9TgAtmjZmx648tuXuAKBh/XokJMSzbuNmANJTU2mUWY9lq9YCEB8fR+vmzVi1dj0FhUUAtGzWhO07drJ9x86wn1NKnXgG3ZgNwI4thUwYuZwB17WmToNEAD55aild+jcku2sGANM/XEd8otB9YBMAlszYxuIftjHgutbkrFgds8+pft0MUlOSWbN+IwApyclkNWlYaz6n/fX/1POsprTqWAeAb8asIb1eIt1ObQTAou+2smxuLqcMdR2pTavzmfjaSs68rS2JyU5Xxj78G8eem0Xz9m6fb97u/GrzOQEJIjKDUkap6ijfiaouEpE7gYeBhbjOypVeRyYckZ73GRHSgrXAj4j8PVQ0kAocgxtaxTuPClHdL2bqQl9c5BbgceASVf2PiFwDvAAMVdWXg/LWAY7F3fD9wGhV/VOk+tPT03Xnzp2Vatv1/T+pVLlwPDtpUJXWV+1YvxQeOh3WLoHrXoU+l8a6RVVOVX4nav334QCgNj8jRGSXqqZHSG+M66ysxy2KGQYcDHRU1ZUikg3kAONVdaBXJuzzHqgbLi1YC4LaUUJkW6u+rR4/qmrPit29I9bDqjle2NILW/jiRSRFRPzO/FR1h6p+oaoPAiuA8/djO41ILP4B7u4BW9fCvf+rlcJoGEYZ+uOe1x+o6jjgA1zvr1eEMmGf9+Wk7S1K6FWtEYn1sOoE3C+Pa0UkFxgCLAUmA0XAPKCziFwJHAHMAroCrYEf93trjT0x4+GGcSDyuxdeKiJrAJ+fuV9F5AzAt5uglYhcBUwh8vM+MUJaeYTax6jAVuB74J+qOqnit+aIac9RVXcD5wE7gKdwb855qhpsEmgDcDqum3058CmlH4YRK3zGw1t3MePhhnEAoaozgFtxewqf88LrVfUX4K/AI17WrsBLQO9Iz/sotCC4HXFhjnhVbaiqp1dGGCH2PUdUdSpusU1wvAS8/hQniEZ1wIyHG8YBj6o+QYgtdZHcSoV73peXFgtiLo5GDcOMhxuGcQBg4mhUnC1r4dFB8PvP8KdnYMD1sW6RYRgHOCJyCHAjbidDA0JPF6qqHhRNvSaORsVYMR8ePt0ZD7/9Izi6+iw7NwzjwEREeuKMEPj2MQYvzvF57Ih6z6KJo1E+ZjzcMIzqySNAGuHdVlXalZWJoxGZya/DC1dB8w5w13izkWoYRnXiaEqF8QdgMW4b4F5j4miERtXZR33vPuhyItz6vtlINQyjupGPG1J9TVWHVGXFsbaQY1RHAo2H9xtsxsMNw6iufOGFW6u6YhNHoyw7tsA/ToOpb8CFDzg7qYlJ5ZczDMPY/9wBbAGuFpHzRKTKNM2GVY1SAo2H3/CG2Ug1DKNao6rLReQK4BOcD8lCEVnPnvOOtpXDqCRLfoRHBkJRgTMe3qlvrFtkGIYRERHphhNF36KcJEqNl8NebOWwYVUDfhwHw/pCcjo8+K0Jo2EYNYVHgbCutbCtHEalGf8UvH4zHNQd7vwE6jWJdYsMwzAqSk9Ke4ff4Tx5FFRFxSaOBypmPNwwjJrPblzP8SVVvaYqK7Zh1QOR3Tvh8XOcMJ5xM9zyngmjYRg1kU9xvcadVV2xieOBxpa1MLwfzPjEGQ8f/IR51TAMo6ZyJ5CD28pxoYhU2cPMhlUPJMx4uGEYtYvpQAbOvupbwOveVo7CoHy2lcMIgxkPNwyj9pGNW5DjW5STCLQISLetHEYEpvzbWb1p2BIemm7CaBhGbUIIv2XDtnIYIVCFsffDmOGe8fCxkF4/1q0yDKMWICI3ATcBWcBq4AlVfUZEegPPAx2AecBVqvqzV6ZSaRF4vYpvy4+JY22lsABeHOp6jf0Gw9Uvmo1UwzCqBBFpD4zALYa5BbgLeFpEPgLeB/KAm4F7gLFe/sTKpKlqcbh2qOqV++QGsWHV2onPePiUf8MF95vxcMMwqhqfdqwCvgTW4txH9QSaAiNVdSTwCtAW6AcMqGRaTLCeY23DjIcbhrGPUdVFInIn8DCwECgBrgRaeVlWeeFKL2yHW1VambSvwrVDRFpH0eblFc0LJo61CzMebhg1l/7Dq7a+SXtVX4KIzAg4H6Wqo3wnItIYuAGYBdwHDAOeBf4VVI9vQUyo1aKVTQtkaQXy+OqJSu9MHGsLP46DJy+Cek1h+GRoeVisW2REono9CA0jmCJVPTpCen/clokXVHWciHQBHgAWeOk+zxi+bRU5QN1KplWESq9KDYeJY20g0Hj4HR9D/aaxbpFhGLWb373wUhFZA1zinf8KrAeuFZFcYAiudzcZt+imMmnlEU4YtZz0iJg41mTMeLhhGDFAVWeIyK24odXncFs5rlfVX0TkPC/uKdyWjKHeitPiSqZFItRq1WSgPXAF0BCYAIyJ9h5NHGsqu3fC05e44dQzbobL/mk2Ug3D2G+o6hPAEyHipwJdwpSpVFqENoTd5ygiT+LmRE/GDflGhW3lqImY8XDDMIyIqOoqYBKuEzgs2vLWc9xfVNUCjPgNUPctSCs04+GGYRhhEJFEwLcy8dhoy5s41iQScyDjXSDRjIcbhnHAIyKvhooGUoFuwMFeXNSjpCaONYXkX6DOx1DcELZfbMJoGIYBgwm/z9HnjUOBH6Kt2MSx2qOQOgXSp0BBW8g9HzQl1o0yDMOoToTaruFzV7UbuDvaCk0cqzXFUOcTSPkFdh8BOwYCtvDGMAzDYzmhe44lwFbge+BpVV0YbcUmjtUV2e3mF5OWws5+kNeHfWAEwjAMo8aiqtn7qm4Tx+pI3Fa3IjV+M+SeBfldY90iwzCMAwoTx+pGwmqo+x+gGLZfBoXZsW6RYRhGtUFEkoELvNPfVfWbMPmOw3n1AHhXVfOjuY6JY3UiaSFkfAAl6bD9CihuHOsWGYZhVDdOB0bj5hpPiZAvOSBfLvBhNBcxCznVhZTv3RxjURPYOsSE0TAMIzTneuEiVQ3r69FLW+SdnhPtRaznGHNKIP0LSP0e8g+F3LNxBuoNwzCMEHTB9QYnViDvV0AHIOqFGyaOMaXADaMmL4K8nrDzZKwzbxiGERGfr8eVFcjry9MiYq4QmDjGCtkBdd+GhDWwYwDsPibWLTIMw6gJ+PzypVYgry9P1L78TBxjQfwGtyI1bifkXgAFHWLdIsMwjJrCZqAZcFwF8vYOKBMVNoa3v0nMgXqvgBTB1sEmjIZhGNExB2cRpZ+InBwuk5d2Am5+cm60FzFx3A/Ulc1Qd7RbkVr3TSip661IbR7rphmGYdQ0/ueFAnwoIjeLSH1foojUF5GbgA9ClKkwNqy6Hzgt7R1IXAZJy8x4uGEYxt7xKvB3oA5uLvFfwD9FZL2X3gQnnD57mzuBV6K9iInjPmREw3NIlMKykUk5kPk4bLonNo0yDMOowajqFhH5C/AapZ43BDcPWSarF96oqluivU7Mh1VFpLeIzBaRfBH5WUSODJGnl4h8KyJbveN9Ean2u+SHbX6JH3f3oVC9fYuaALu7wOYbY9swwzCMvUBEBouIhjiyReRPIvKbiOSJyH9FpEVAubDP+4pogQ9VfR24ESj2RQUdeGm3qOprlbnHmIqjiKQA7wMZwM1AU2CsiAT7ZToE2AjcAXwGnA08th+bWim2aya7NY14ipwwUgyaDFon1k0zDMPYG6YAF3nHZUABsA5oDLwMrMI9r/sBz0Pk530UWuBHVZ8BOnn1/wrkecdiYCTQWVWfquwNxnpYdQDuTbhdVUeKSDPgXtwbGmgW6G3vlwIi8h/cB9JpP7e1UmTEbeWb3afRZ3drSPkJ4nbEukmGYRh7harmADkAInIukISbC/T51ntRVd8SkYuAgSLS0EsL97yvGyEtkom4xcD/7Yt7jLU4tvXCVV7os2bQjoA3RFULAsqc6oVTQ1UoIlcDV/uKikhe1TS1cjxX+jIBKHIv79v7iqUK6jBixnNlvg9VgH0fajzV7DuRKiIzAs5HqeqoMHmvwTkXHgUc78UdJyI/Ae1xYplN5Od9RoS0sOK4L4m1OAbjW10UyrMzItIb9+vkJ2B4qDzeBxjuQ4wZIjJDVY+OdTuM6oF9H4xgauJ3QkQOAk4EJqjqUhFZgxPLP3tHrpd1d6jiXhjqeR9RC/YHsV6Qk+OFLb3QN3GbIyIpIpLkyygifYDPgd+AU1XVxicNwzBiyzU4IXsewPOZ2Ac4AugMfI8Txt+J8LwvJy0mxLrnOAFYD1wrIrnAEGApMBk3vDAP6OytWpqA+xBeAk4WkZ2q+kksGm0YhnGg43VeBgPLcQsl8RbQPAHMBLoDJwFPqGqeiER63idGSIsJMe05qupu4DxgB/AU7s05T1WLg7J2xW32TMVN470NPLMfm1oVVLuhXiOm2PfBCKamfSfOxq1OfUlVS7w4BfoCLwAXAs8Cd0Pk530UWrDfENWYDekahmEYRrUk1nOOhmEYhlHtMHE0DMMwjCBMHA3DMAwjCBPHKPFsBwbaEhwdJl+CiFzi2YFdJiK7PFuDy0XkIxG5InCrSlDZ0cH2CvflPR3ohPhMVUSKRGSniKwSke9F5CUROVFEJEwdw0PUUeDZAv5NRP4nIsNEpHUF2lNfRP4qIl+JyFqvnu0issj7bpwQoezSoDa8FSJPsF3MftG8XwcSYb4ba0UkOUz+X0LZGw2TN1NEbvPsj64Wkd0isllE5ojIf0TkbM+smi9/qO+Y77u6WUR+FJEHJYTd6Yo+t4wAVNWOKA6cpYdAA7ejQ+Q5DOdcM9gYbvCxCOgSovzooHzZsb7v2nyE+EwjHd+F+jxwRikqUr4YeAhICNOWP+K8lpdXz6dAZojyS4PylQBHBuUZHJSnX6w/g+p6RPhu/ClE3pPC5A31fbkC2F6Bz3lwJb5jq4Dm5dzH6Fi/t9X9iPU+x1qHiLQBJuHsBPr4jlJnmycDvbzXhwATRaSnqv62/1pplMMM4F3c1qF2wECgkZfWE/hORI5VZ18yHC/gNj7XB47GPTjjvOMuoK2IXKzekwtARM7AGV/2GVsuAT4EZgH1gHMoNcF1BvCpiPRXt/E6HAL8E2fFxKg6bsZZ6wrk1ooUFJEbgKeDoicD3+AMZ7fEebDvUE5VL+CMojTEbZvI9uKbe22pUHuMMMRanWvaQTm/wIBxQekPhqjjwaA8nwaljw5Kz471fdfmowKfaRrwRlCeKUF5hgel9wtK74Kz9hGY58qga6wJSCvGWYIKrCMF+DKojtuC8iwNSvcdAwLyDI7UVjsifjeKAl6fHJCvI+7HTHCeMv+/uB/EhQFpu4DTwlz7ZKBPRb5jwKFBaROi+Y7bsedhc45ViIi0Av4QELUcuD9E1vuBFQHnZ1RkLsqIDaq6C7gSmBMQ3UdEjomijjnABUHRfw14fTZlnbWOUdX/BtWxG/gL7iHs49oIl12LexACPCoi9v++94wLeH1zwOtbKLUH+lGE8jdS1jLZ31X181AZVfV/qhrSwUIIVgWdb6xgOSMM9s9StfQJOv9Ay3oUAcCL+yAo+vjgfEb1QVWL2HMYLaqhSlX9AfglIOowEcnyXvcNyv5OmDrmU1ak20mAM9kgFuGsSYHruV4RTXuNkMyhdIrkNBE5TESaAJd6cYuA8RHKB35nlD2/U1EjIpnA34Ki/7O39R7omDhWLcEPqaUR8ganZYXKZFQrFgWdtwyZq3J17Kvvzj2Ab07yfhFJjdQ4o0I87oWC6z1eD/hWrz5JaW89FK0CXq9X1c170Y5JIqLAJuB2L247cL2qTtiLeg1MHPc10fiStMVR1Z/gbRyRHoJ7W0eVfHdUdSnOKzo4Ib4xinqNEHjD3fO808uA67zXm4DXY9KoUt4EXolxG2oFJo5Vy+qg80jziNlB5ytDZTKqFcGrByvzmQXX4Zsr2pffnQeBrd7rO3GrG4294wkvTKH0/XxBVcv7URP4WTXxhkQrywu44dRJAXHX4VZaG3uJiWPV8nXQ+cBQmUQkETgrIEqBik68GzFARBJwi3ICicpDuYj0wHmY8TFfVdd4r4M//0Fh6jgMN3/o4zdVjSiO3tDdw95pPdziEWPveAtYF3BegPNAUR5fBrwW3MrhyvKuqv4DN4/5UUD8H0Tk/L2o18DEsUpR1WU4v5M+DheRUHuN/kbZnsEnqrp8nzbOqDTePN2rlBWlKar6YxR1dGbPX/SPBbz+AOemx8c1ItI7qI5knDufwP/b5yrYhKdxq6fB7YMz9gJ1e0sD3/u3VXVtBYo+jdvq4eMBETklVEYROUlEyl2op26vxo04gQ6sNz5MEaMC2DxX1XMDzvu1b6jlXyLyB2Ai7pfiSUDgQ28pzpt2JD4WkT1WvQI/qWp5ZY3o6SQit+GGzA6irBEAcD2GweXUcYGIdMf11HxGAAIfVu8A//adqOoOEfkzzgiA4BZ4TBaR94HZOGMC5+CMEvgYz56byUOiqrtF5F5iPydWm3ia0pXDP1SkgKouEpG/AiO8qDTgvyIyEZhGqRGAE3FD8Fey54hUqHqXi8i/gau8qEOAi3BzkKEYKCIzwqRdo6o/VeR+ajMmjlWMqv7m2b4cQ+n8Uh/23OYBzhLLJRX4xdklTPyOyrXSKIejvSMU04BLvYUukfhzmPhi4FFgmPeL34+qfigiFwAvA3Vx/58XsOf+SHDiepVG5wz2TdzqyiOiKGOEQVW3EXlPY7hyT4rzdv8UkO5Fn+Ade8PDODH1/Qi7V0TeDvMdaUj4ueeMvWxHrcCGVfcBqjobJ2iX4cx/LWfP1YcTgR6q+ut+bp5RMUpwn9ka4EfgJeAEVT2uAsLooxi3tP533FzTMKCtqt7j7ZvcA1V9D2ci7nbcnOY6yg6XAQxX1YtUdWc0N6TOW/sd0ZQx9g2q+grQBvd5fIkz2FCAWzg1D7c/9VyiWFyjqr9Tdn+jr/doVAIJ+vFq7ENE5EicKNbzov6qqv+KYZOMGoKIDMEJtOBE+7QorKcYhhEl1nPcj6jqz8AASodD/yki10UoYhiAv6fh26OYijM63iOGTTKMWo31HGOAiBwL+FaolQDP7qWlDOMAQUQuxg2XAWwBnvGGSw3DqEJMHA3DMAwjCBtWNQzDMIwgTBwNwzAMIwgTR8MwDMMIwsTRMAzDMIIwcTQMwzCMIEwcDcMwDCOI/wfX4L1hNG0dsAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "\n",
    "# iql = [0.4608, 0.2233]\n",
    "# ddqn = [0.5524, 0.2617]\n",
    "# mcrl = [0.5634, 0.2693]\n",
    "\n",
    "purchase_hr = [0.4312,0.4668, 0.4877]\n",
    "click_hr = [0.2384,0.2482, 0.2498]\n",
    "cu = [7911, 8333, 8482]\n",
    "\n",
    "x = np.arange(3)\n",
    "\n",
    "model = \"Caser\"\n",
    "plt.title(model  , size=20, fontweight=\"bold\")\n",
    "width = 0.15\n",
    "ax.bar(x - 0.5 * width, purchase_hr, width, label= 'Purchase HR@5', color='#390099', alpha=0.75)\n",
    "ax.bar(x + 0.5 * width , click_hr, width, label = 'Click HR@5', color='#FF0054', alpha=0.75)\n",
    "# ax.bar(x + width, mcrl[:2], width, label=model + '_MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\" IQL\",\" DDQN\", \" MCRL\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "x2 = np.arange(2,4)\n",
    "\n",
    "width = 0.15\n",
    "ax2.plot(range(3), cu, color=\"#FF5400\", label = 'Cumulative reward',  marker='*')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.2, 0.6])\n",
    "ax2.set_ylim([7900, 8700])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "ax2.set_ylabel(\"Cumulative reward\"  , size=20)\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc= (0.15,0.65),ncol=1, fontsize=14)\n",
    "\n",
    "\n",
    "fig.savefig('value_ablation_click_' + model + '.pdf', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig= plt.figure()\n",
    "ax = fig.add_subplot()\n",
    "\n",
    "# iql = [0.4608, 0.2233]\n",
    "# ddqn = [0.5524, 0.2617]\n",
    "# mcrl = [0.5634, 0.2693]\n",
    "\n",
    "purchase_hr = [0.5923,0.6073, 0.6547]\n",
    "click_hr = [0.2864,0.2556, 0.2815]\n",
    "cu = [9898, 9250, 10111]\n",
    "\n",
    "x = np.arange(3)\n",
    "\n",
    "model = \"SASRec\"\n",
    "plt.title(model  , size=20, fontweight=\"bold\")\n",
    "width = 0.15\n",
    "ax.bar(x - 0.5 * width, purchase_hr, width, label= 'Purchase HR@5', color='#390099', alpha=0.75)\n",
    "ax.bar(x + 0.5 * width , click_hr, width, label = 'Click HR@5', color='#FF0054', alpha=0.75)\n",
    "# ax.bar(x + width, mcrl[:2], width, label=model + '_MCRL', color='#FFBD00', alpha=0.75)\n",
    "\n",
    "# Labels = ['T2', 'T3']\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels([\" IQL\",\" DDQN\", \" MCRL\"]  , size=20)\n",
    "\n",
    "loc1 = plticker.MultipleLocator(base=0.1) \n",
    "ax.yaxis.set_major_locator(loc1)\n",
    "\n",
    "\n",
    "\n",
    "# ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "ax2 = ax.twinx()\n",
    "x2 = np.arange(2,4)\n",
    "\n",
    "width = 0.15\n",
    "ax2.plot(range(3), cu, color=\"#FF5400\", label = 'Cumulative reward',  marker='*')\n",
    "\n",
    "\n",
    "ax.set_ylim([0.2, 0.82])\n",
    "ax2.set_ylim([9000, 10500])\n",
    "\n",
    "# ax.set_xlabel('Time'  , size=20)\n",
    "ax.set_ylabel('HR@5'  , size=20)\n",
    "ax2.set_ylabel(\"Cumulative reward\"  , size=20)\n",
    "\n",
    "ax.yaxis.grid(True, linestyle=\"--\", color='#D6DBDF')\n",
    "\n",
    "fig.legend(loc= (0.15,0.65),ncol=1, fontsize=14)\n",
    "\n",
    "\n",
    "fig.savefig('value_ablation_click_' + model + '.pdf', dpi=600, bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tz_final",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.0"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "8b3745e0ad61fb83a38b66941587eb64bda7b50c3b3e499317999b95009e398c"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

